Alakazam: Symbolic Tensor Algebra for Field Theory in Julia

We present "Alakazam", a Julia package for performing symbolic manipulations of tensor expressions arising in the study of field theories and quantum mechanics. This will serve as a powerful tool for studying spacetime and supersymmetric structures, including support for calculations in superspace. The package implements many key features such as raising and lowering indices, simplification of terms with dummy indices, replacement patterns, differential and variational calculus, bosonic and fermionic grading, gamma matrix identities, and Lie brackets and commutators. We present notable speed improvements over established systems. Some possible applications include the study of descendants and invariants.

==> anc/13.2_Creation/alakazam/riemann.jl <==
using Alakazam, BenchmarkTools,Statistics
clear_global!()
function build_riemann()
    st = IndexSet("spacetime", 4, lower)
    a = Index("a", st); b = Index("b", st)
    c = Index("c", st); d = Index("d", st)
    return RiemannTensor("R", [a=>lower, b=>lower, c=>lower, d=>lower])
end
build_riemann()
bm = @benchmark build_riemann() samples=100
println("alakazam  ", minimum(bm.times)/1000, " us  ", bm.allocs, " allocs")
println("minimum = ", minimum(bm.times)/1000, " us")
println("median  = ", median(bm.times)/1000, " us")
println("mean    = ", mean(bm.times)/1000, " us")
println("std     = ", std(bm.times)/1000, " us")
μ = mean(bm.times)
σ = std(bm.times)
n = length(bm.times)
ci = (1.96 * σ / sqrt(n))/1000
println("95% CI = $(round(μ/1000; digits=3)) ± $(round(ci; digits=3)) us")
println("allocs  = ", bm.allocs)

==> anc/13.2_Creation/cadabra/riemann.sh <==
cadabra2 riemann3.cdb 2>/dev/null | awk '
$1 ~ /^-?[0-9]+\.?[0-9]*([eE][-+]?[0-9]+)?$/ {
    x[++n] = $1
    sum += $1
}
END {
    if (n == 0) { print "no samples" > "/dev/stderr"; exit 1 }

    mean = sum / n

    ss = 0
    for (i = 1; i <= n; i++)
        ss += (x[i] - mean)^2

    sd   = (n > 1) ? sqrt(ss / (n - 1)) : 0
    se   = sd / sqrt(n)
    ci95 = 1.96 * se

    asort(x)

    min = x[1]
    max = x[n]

    if (n % 2)
        median = x[(n+1)/2]
    else
        median = (x[n/2] + x[n/2+1]) / 2

    printf("n      = %d\n",             n)
    printf("min    = %.3f us\n",        min)
    printf("median = %.3f us\n",        median)
    printf("mean   = %.3f us\n",        mean)
    printf("max    = %.3f us\n",        max)
    printf("sd     = %.3f us\n",        sd)
    printf("95%% CI = %.3f +/- %.3f us\n", mean, ci95)
}'

==> anc/13.2_Creation/cadabra/riemann3.cdb <==
# riemann3.cdb
import time
t0 = time.perf_counter()
{a,b,c,d}::Indices(position=fixed).
R_{a b c d}::RiemannTensor.
#ex := R_{a b c d} R^{a b c d}.
t1 = time.perf_counter()
print((t1-t0)*1e6)

==> anc/13.2_Creation/redberry/riemann.groovy <==
import cc.redberry.groovy.Redberry
import cc.redberry.core.context.*
import cc.redberry.core.indices.*

use(Redberry) {


    int warmup = 1000000
    int samples = 100

    // JVM/JIT warmup (not timed)
    warmup.times {
        CC.reset()
    def structure = StructureOfIndices.create("R_abcd".t.indices)

        def nd = CC.getNameManager().mapNameDescriptor(
            "R",
            structure
        )

        def sym = nd.getSymmetries()
        sym.addSymmetry(2,3,0,1)
        sym.addAntiSymmetry(1,0,2,3)
    }

    // measured region
    samples.times {

        CC.reset()

        long t0 = System.nanoTime()
    def structure = StructureOfIndices.create("R_abcd".t.indices)

        def nd = CC.getNameManager().mapNameDescriptor(
            "R",
            structure
        )

        def sym = nd.getSymmetries()
        sym.addSymmetry(2,3,0,1)
        sym.addAntiSymmetry(1,0,2,3)

        long t1 = System.nanoTime()

        println((t1-t0)/1000.0)
    }
}

==> anc/13.2_Creation/redberry/riemann.sh <==
#!/bin/bash

groovy -cp redberry-1.1.9-all-in-one.jar riemann.groovy | awk '
{
    x[NR]=$1
    sum += $1
}
END {
    n=NR
    mean=sum/n

    ss=0
    for(i=1;i<=n;i++)
        ss+=(x[i]-mean)^2

    sd=sqrt(ss/(n-1))
    ci=1.96*sd/sqrt(n)

    asort(x)

    if(n%2)
        median=x[(n+1)/2]
    else
        median=(x[n/2]+x[n/2+1])/2

    p5=x[int(0.05*n)]
    p95=x[int(0.95*n)]
    p99=x[int(0.99*n)]

    printf("n       = %d\n", n)
    printf("mean    = %.3f us\n", mean)
    printf("median  = %.3f us\n", median)
    printf("sd      = %.3f us\n", sd)
    printf("95%% CI  = %.3f +/- %.3f us\n", mean, ci)
    printf("min     = %.3f us\n", x[1])
    printf("p5      = %.3f us\n", p5)
    printf("p95     = %.3f us\n", p95)
    printf("p99     = %.3f us\n", p99)
    printf("max     = %.3f us\n", x[n])
}'

==> anc/13.2_Creation/xact/riemann.sh <==
wolframscript -file riemann.wl 2>/dev/null | awk '
{
    x[NR]=$1
    sum += $1
}
END {
    n=NR
    mean=sum/n

    ss=0
    for (i=1; i<=n; i++)
        ss += (x[i]-mean)^2

    sd=sqrt(ss/(n-1))
    ci95=1.96*sd/sqrt(n)

    printf("n = %d\n", n)
    printf("mean = %.2f us\n", mean)
    printf("sd = %.2f us\n", sd)
    printf("95%% CI = %.2f +/- %.2f us\n", mean, ci95)
}'

==> anc/13.2_Creation/xact/riemann.wl <==
Block[{$Output = {}},
    Needs["xAct`xTensor`"];
];
xAct`xTensor`ClearTensorCache[]
n = 100;

Do[
    t = First @ AbsoluteTiming[
        Block[{Print = (Null &)},
            Module[
                {man = Unique["M"], aa, bb, cc, dd, rr},

                aa = Unique["a"];
                bb = Unique["b"];
                cc = Unique["c"];
                dd = Unique["d"];

                DefManifold[man, 4, {aa, bb, cc, dd}];

                DefTensor[
                    rr[-aa,-bb,-cc,-dd],
                    man,
                    Antisymmetric[{-aa,-bb}],
                    Antisymmetric[{-cc,-dd}],
                    Symmetric[{{-aa,-bb},{-cc,-dd}}]
                ];

            ]
        ]
    ];

    Print[t*10^6],

    {n}
]

==> anc/13.3_Bianchi/alakazam/bianchi.jl <==
using Alakazam, BenchmarkTools,Statistics
clear_global!()
    st = IndexSet("spacetime", 4, lower)
    a = Index("a", st); b = Index("b", st)
    c = Index("c", st); d = Index("d", st)
    R1=RiemannTensor("R", [a=>lower, b=>lower, c=>lower, d=>lower])
    R2=RiemannTensor("R", [a=>lower, c=>lower, d=>lower, b=>lower])
    R3=RiemannTensor("R", [a=>lower, d=>lower, b=>lower, c=>lower])
function build_riemann()
    young_projection(R1+R2+R3)
    return 
end
build_riemann()
bm = @benchmark build_riemann() samples=100
println("alakazam  ", minimum(bm.times)/1000, " us  ", bm.allocs, " allocs")
println("minimum = ", minimum(bm.times)/1000, " us")
println("median  = ", median(bm.times)/1000, " us")
println("mean    = ", mean(bm.times)/1000, " us")
println("std     = ", std(bm.times)/1000, " us")
μ = mean(bm.times)
σ = std(bm.times)
n = length(bm.times)
ci = (1.96 * σ / sqrt(n))/1000
println("95% CI = $(round(μ/1000; digits=3)) ± $(round(ci; digits=3)) us")
println("allocs  = ", bm.allocs)


==> anc/13.3_Bianchi/cadabra/bianchi2.cdb <==
import time

{a,b,c,d}::Indices(position=fixed).
R_{a b c d}::RiemannTensor.

N = 100

for i in range(N):
    t0 = time.perf_counter()

    ex := R_{a b c d} + R_{a c d b} + R_{a d b c}.
    young_project_tensor(ex)
    t1 = time.perf_counter()
    print((t1-t0)*1e6)

==> anc/13.3_Bianchi/cadabra/bianchi2.sh <==
cadabra2 bianchi2.cdb 2>/dev/null | awk '
$1 ~ /^-?[0-9]+\.?[0-9]*([eE][-+]?[0-9]+)?$/ {
    x[++n] = $1
    sum += $1
}
END {
    if (n == 0) { print "no samples" > "/dev/stderr"; exit 1 }

    mean = sum / n

    ss = 0
    for (i = 1; i <= n; i++)
        ss += (x[i] - mean)^2

    sd   = (n > 1) ? sqrt(ss / (n - 1)) : 0
    se   = sd / sqrt(n)
    ci95 = 1.96 * se

    asort(x)

    min = x[1]
    max = x[n]

    if (n % 2)
        median = x[(n+1)/2]
    else
        median = (x[n/2] + x[n/2+1]) / 2

    printf("n      = %d\n",             n)
    printf("min    = %.3f us\n",        min)
    printf("median = %.3f us\n",        median)
    printf("mean   = %.3f us\n",        mean)
    printf("max    = %.3f us\n",        max)
    printf("sd     = %.3f us\n",        sd)
    printf("95%% CI = %.3f +/- %.3f us\n", mean, ci95)
}'

==> anc/13.3_Bianchi/redberry/bianchi.groovy <==
import cc.redberry.groovy.Redberry

import static cc.redberry.groovy.RedberryStatic.*
import static cc.redberry.core.tensor.Tensors.*

use(Redberry) {

    // Register once
    addSymmetry 'R_abcd', [[0,2],[1,3]].p
    addSymmetry 'R_abcd', -[1,0,2,3].p


    def t = parse("R_abcd + R_acdb + R_adbc")

    def rule = parse(
        "R_abcd = (2*R_abcd+R_acbd-R_adbc)/3"
    )


    int warmup = 1
    int samples = 100
    int batch = 1


    // JVM/JIT warmup (not timed)
    warmup.times {
        (rule & Expand) >> t
    }


    long checksum = 0


    // measured
    samples.times {

        long t0 = System.nanoTime()


            def r = (rule & Expand) >> t
            checksum += r.hashCode()
        

        long t1 = System.nanoTime()

        println((t1 - t0) / 1000.0 / batch)
    }


    System.err.println(checksum)
}

==> anc/13.3_Bianchi/redberry/bianchi.sh <==
#!/bin/bash

groovy -cp redberry-1.1.9-all-in-one.jar bianchi.groovy | awk '
{
    x[NR]=$1
    sum += $1
}
END {
    n=NR
    mean=sum/n

    ss=0
    for(i=1;i<=n;i++)
        ss+=(x[i]-mean)^2

    sd=sqrt(ss/(n-1))
    ci=1.96*sd/sqrt(n)

    asort(x)

    if(n%2)
        median=x[(n+1)/2]
    else
        median=(x[n/2]+x[n/2+1])/2

    p5=x[int(0.05*n)]
    p95=x[int(0.95*n)]
    p99=x[int(0.99*n)]

    printf("n       = %d\n", n)
    printf("mean    = %.3f us\n", mean)
    printf("median  = %.3f us\n", median)
    printf("sd      = %.3f us\n", sd)
    printf("95%% CI  = %.3f +/- %.3f us\n", mean, ci)
    printf("min     = %.3f us\n", x[1])
    printf("p5      = %.3f us\n", p5)
    printf("p95     = %.3f us\n", p95)
    printf("p99     = %.3f us\n", p99)
    printf("max     = %.3f us\n", x[n])
}'

==> anc/13.3_Bianchi/xact/bianchi.wl <==
Block[{$Output = {}},
    Needs["xAct`xTras`"];
];
xAct`xTensor`ClearTensorCache[]

Block[{$Output = {}},
    DefManifold[M, 4, {a, b, c, d}];
    DefMetric[-1, g[-a, -b], CD];
];

(* verify once *)
Print["result: ", ToCanonical[RiemannYoungProject[
    RiemannCD[-a,-b,-c,-d] + RiemannCD[-a,-c,-d,-b] + RiemannCD[-a,-d,-b,-c]]]];

n = 100;
ts = Table[
    First @ AbsoluteTiming[
        Block[{Print = (Null &)},
            ToCanonical[RiemannYoungProject[
                RiemannCD[-a,-b,-c,-d]
              + RiemannCD[-a,-c,-d,-b]
              + RiemannCD[-a,-d,-b,-c]]]
        ]
    ],
    {n}
];

Print["min ", Min[ts]*10^6, " us"];
Print["med ", Median[ts]*10^6, " us"];
Print["avg ", Mean[ts]*10^6, " us"];
Print["sd     ", StandardDeviation[ts*10^6], " us"];
se = StandardDeviation[ts*10^6]/Sqrt[n];
Print["mean 95% CI  [",-1.96 se, ", ",
                     1.96 se, "] us"];

==> anc/13.4_Multiterm/alakazam/multiterm2.jl <==
using Alakazam, BenchmarkTools,Statistics
clear_global!()
    st = IndexSet("spacetime", 4, lower)
    @indices a:e ∈ st
    A1=AntisymmetricTensor("A", [a=>lower, b=>lower, c=>lower, d=>lower])
    S3=SymmetricTensor("S", [a=>upper, b=>upper])
    expr=A1*S3
function build_test()
    hard_simplify(expr)
    return 
end
build_test()
bm = @benchmark build_test() samples=100
println("alakazam  ", minimum(bm.times)/1000, " us  ", bm.allocs, " allocs")
println("minimum = ", minimum(bm.times)/1000, " us")
println("median  = ", median(bm.times)/1000, " us")
println("mean    = ", mean(bm.times)/1000, " us")
println("std     = ", std(bm.times)/1000, " us")
μ = mean(bm.times)
σ = std(bm.times)
n = length(bm.times)
ci = (1.96 * σ / sqrt(n))/1000
println("95% CI = $(round(μ/1000; digits=3)) ± $(round(ci; digits=3)) us")
println("allocs  = ", bm.allocs)


==> anc/13.4_Multiterm/cadabra/multiterm.cdb <==
import time

{a,b,c,d}::Indices.
A_{a b c d}::AntiSymmetric.
S^{a b}::Symmetric.
ex := A_{a b c d} S^{a b}.


N = 100
for i in range(N):
    work = ex.copy()
    t0 = time.perf_counter()
    canonicalise(work)
    t1 = time.perf_counter()
    print((t1-t0)*1e6)

==> anc/13.4_Multiterm/cadabra/multitermv2.sh <==
cadabra2 multiterm.cdb 2>/dev/null | awk '
$1 ~ /^-?[0-9]+\.?[0-9]*([eE][-+]?[0-9]+)?$/ {
    x[++n] = $1
    sum += $1
}
END {
    if (n == 0) { print "no samples" > "/dev/stderr"; exit 1 }

    mean = sum / n

    ss = 0
    for (i = 1; i <= n; i++)
        ss += (x[i] - mean)^2

    sd   = (n > 1) ? sqrt(ss / (n - 1)) : 0
    se   = sd / sqrt(n)
    ci95 = 1.96 * se

    asort(x)

    min = x[1]
    max = x[n]

    if (n % 2)
        median = x[(n+1)/2]
    else
        median = (x[n/2] + x[n/2+1]) / 2

    printf("n      = %d\n",             n)
    printf("min    = %.3f us\n",        min)
    printf("median = %.3f us\n",        median)
    printf("mean   = %.3f us\n",        mean)
    printf("max    = %.3f us\n",        max)
    printf("sd     = %.3f us\n",        sd)
    printf("95%% CI = %.3f +/- %.3f us\n", mean, ci95)
}'

==> anc/13.4_Multiterm/redberry/multiterm2.groovy <==
// multiterm2.groovy
import cc.redberry.groovy.Redberry
import static cc.redberry.groovy.RedberryStatic.*
import static cc.redberry.core.tensor.Tensors.*

int samples = 100
long[] ts = new long[samples]
long checksum = 0
int warmup = 1
use(Redberry) {
    setSymmetric 'S_ab'
    def ind = '_abcd'.si
    ind.symmetries.setAntiSymmetric()

    println "result: " + (Expand >> ((Symmetrize[ind] >> parse('A_abcd')) * parse('S^ab')))

    warmup.times {
        def r = Expand >> ((Symmetrize[ind] >> parse('A_abcd')) * parse('S^ab'))
        checksum += r.hashCode()
    }

    for (int i = 0; i < samples; i++) {
        long t0 = System.nanoTime()
        def r = Expand >> ((Symmetrize[ind] >> parse('A_abcd')) * parse('S^ab'))
        long t1 = System.nanoTime()
        checksum += r.hashCode()
        ts[i] = t1 - t0
    }
}

// statistics outside the use block
double total = 0
for (long v : ts) total += v
double mean = total / samples

double ss = 0
for (long v : ts) ss += (v - mean) * (v - mean)
double sd = Math.sqrt(ss / (samples - 1))
double se = sd / Math.sqrt(samples)

def sorted = ts.toList()
Collections.sort(sorted)

printf("n        %d%n", samples)
printf("min      %.2f us%n", sorted[0] / 1000.0)
printf("median   %.2f us%n", sorted[(int)(samples/2)] / 1000.0)
printf("mean     %.2f us%n", mean / 1000.0)
printf("sd       %.2f us%n", sd / 1000.0)
printf("95%% CI   %.2f us%n", 1.96*se/1000.0)

System.err.println(checksum)

==> anc/13.4_Multiterm/xact/multiterm.wl <==
Block[{$Output = {}},
    Needs["xAct`xTensor`"];
];
xAct`xTensor`ClearTensorCache[]
n = 100;
(* antisym_bench.wls *)

Block[{$Output = {}},
    DefManifold[M, 4, {a, b, c, d}];
    DefMetric[-1, g[-a, -b], CD];
    DefTensor[A[-a, -b, -c, -d], M, Antisymmetric[{-a, -b, -c, -d}]];
    DefTensor[S[a, b], M, Symmetric[{a, b}]];
];

(* verify once *)
Print["result: ", ToCanonical[A[-a,-b,-c,-d] S[a,b]]];

ts = Table[
    First @ AbsoluteTiming[
        Block[{Print = (Null &)},
            ToCanonical[A[-a,-b,-c,-d] S[a,b]]
        ]
    ],
    {n}
] * 10^6;
mu = Mean[ts];
sd = StandardDeviation[ts];
se = sd/Sqrt[n];
lo = mu - 1.96*se;
hi = mu + 1.96*se;
Print["n      ", n];
Print["min    ", Round[Min[ts], 0.01], " us"];
Print["median ", Round[Median[ts], 0.01], " us"];
Print["mean   ", Round[Mean[ts], 0.01], " us"];
Print["sd     ", Round[StandardDeviation[ts], 0.01], " us"];
Print["95% CI ", Round[1.96*se, 0.01]," us"];

==> anc/13.5-1_Polynomial_Diff/alakazam/diff.jl <==
using Alakazam, BenchmarkTools, Statistics
clear_global!()
st = IndexSet("spacetime", 4, lower)
a = Index("a", st);
b = Index("b", st)
c = Index("c", st);
d = Index("d", st)

x = Coordinate("x", [st])
D=PartialDerivative("∂", x, a=>lower)
X=Tensor("X", x, b=>upper)
@action D(X) = KroneckerDelta(a=>lower, b=>upper)


eq=(SymmetricTensor("A", [a => lower, b => lower]) *
    Tensor("X", [a => upper], x) * Tensor("X", [b => upper], x)
    + Tensor("B", [a => lower])*Tensor("X", [a => upper], x)
    + Tensor("C"))
D=Partial("∂", x, c=>lower)
@show exp=D(eq)
@show (sort(rename_dummies(eliminate_kronecker(apply_derivative(exp)))))

function build_test()
    (sort(rename_dummies(eliminate_kronecker(apply_derivative(D(eq))))))
    return
end
build_test()
bm = @benchmark build_test() samples=100
println("alakazam  ", minimum(bm.times)/1000, " us  ", bm.allocs, " allocs")
println("minimum = ", minimum(bm.times)/1000, " us")
println("median  = ", median(bm.times)/1000, " us")
println("mean    = ", mean(bm.times)/1000, " us")
println("std     = ", std(bm.times)/1000, " us")
μ = mean(bm.times)
σ = std(bm.times)
n = length(bm.times)
ci = (1.96 * σ / sqrt(n))/1000
println("95% CI = $(round(μ/1000; digits=3)) ± $(round(ci; digits=3)) us")
println("allocs  = ", bm.allocs)

==> anc/13.5-1_Polynomial_Diff/cadabra/diff_fix.cdb <==
# deriv_bench.cdb
import time

{a,b,c}::Indices(position=fixed).
\partial{#}::PartialDerivative.
A_{a b}::Symmetric.
X^{a}::Depends(\partial{#}).
\delta^{a}_{b}::KroneckerDelta.
poly := A_{a b} X^{a} X^{b} + B_{a} X^{a} + C.
def run():
    #ex := \partial_{c}( A_{a b} X^{a} X^{b} + B_{a} X^{a} + C ).
    ex := \partial_{c}{ @(poly) }.
    distribute(ex)
    product_rule(ex)
    substitute(ex, $\partial_{c}{X^{a}} -> \delta^{a}_{c}$)
    unwrap(ex)
    eliminate_kronecker(ex)
    rename_dummies(ex)
    canonicalise(ex)
    return ex

print(run())

N = 100
ts = []
for i in range(N):
    t0 = time.perf_counter()
    run()
    ts.append((time.perf_counter() - t0) * 1e6)

ts.sort()
import statistics
mean = statistics.mean(ts)
sd = statistics.stdev(ts)
se = sd / (N ** 0.5)
print("n      ", N)
print("min    ", round(ts[0], 2), "us")
print("med    ", round(ts[N//2], 2), "us")
print("avg    ", round(mean, 2), "us")
print("sd     ", round(sd, 2), "us")
print("95% CI ", round(1.96*se, 2)," us")

==> anc/13.5-1_Polynomial_Diff/redberry/diff.groovy <==
import cc.redberry.groovy.Redberry
import static cc.redberry.groovy.RedberryStatic.*
import static cc.redberry.core.tensor.Tensors.*

int samples = 100
long[] ts = new long[samples]
long checksum = 0
int warmup = 1

use(Redberry) {
    setSymmetric 'A_ab'
    println "result: " + parse('D[X^c][A_ab*X^a*X^b + B_a*X^a + C]')

    warmup.times {
        checksum += parse('D[X^c][A_ab*X^a*X^b + B_a*X^a + C]').hashCode()
    }

    for (int i = 0; i < samples; i++) {
        long t0 = System.nanoTime()
        def r = parse('D[X^c][A_ab*X^a*X^b + B_a*X^a + C]')
        long t1 = System.nanoTime()
        checksum += r.hashCode()
        ts[i] = t1 - t0
    }
}

double total = 0
for (long v : ts) total += v
double mean = total / samples
double ss = 0
for (long v : ts) ss += (v - mean) * (v - mean)
double sd = Math.sqrt(ss / (samples - 1))
double se = sd / Math.sqrt(samples)
def sorted = ts.toList(); Collections.sort(sorted)

printf("n        %d%n", samples)
printf("min      %.2f us%n", sorted[0] / 1000.0)
printf("med      %.2f us%n", sorted[(int)(samples/2)] / 1000.0)
printf("avg      %.2f us%n", mean / 1000.0)
printf("sd       %.2f us%n", sd / 1000.0)
printf("95pct CI +/- %.2f us%n", 1.96*se/1000.0)
System.err.println(checksum)

==> anc/13.5-1_Polynomial_Diff/xact/diff.wl <==
(* deriv_bench.wls *)
Block[{$Output = {}},
    Needs["xAct`xTensor`"];
];

Block[{$Output = {}},
    DefManifold[M, 4, {a, b, c}];
    DefMetric[-1, g[-a, -b], CD];
    DefTensor[A[-a, -b], M, Symmetric[{-a, -b}]];
    DefTensor[B[-a], M];
    A /: CD[_][A[__]] := 0;
    B /: CD[_][B[__]] := 0;
    DefConstantSymbol[C0];
    DefTensor[X[a], M];
];

expr = A[-a, -b] X[a] X[b] + B[-a] X[a] + C0;
rule = CD[-c_][X[a_]] :> delta[a, -c];

Print["result: ", ToCanonical[ContractMetric[CD[-c][expr] /. rule]]];

n = 100;
ts = Table[
    First @ AbsoluteTiming[
        Block[{Print = (Null &)},
            ToCanonical[ContractMetric[CD[-c][expr] /. rule]]
        ]
    ],
    {n}
] * 10^6;

Print["n      ", n];
Print["min    ", Round[Min[ts], 0.01], " us"];
Print["med    ", Round[Median[ts], 0.01], " us"];
Print["avg    ", Round[Mean[ts], 0.01], " us"];
Print["sd     ", Round[StandardDeviation[ts], 0.01], " us"];
se = StandardDeviation[ts]/Sqrt[n];
Print["95% CI [", Round[Mean[ts] - 1.96 se, 0.01], ", ",
                  Round[Mean[ts] + 1.96 se, 0.01], "] us"];

==> anc/13.5-2_Large_Monomial_Diff/alakazam/diff3.jl <==
using Alakazam, BenchmarkTools, Statistics, Printf

function setup(_n)
    clear_global!()
    st = IndexSet("spacetime", 4, lower)
    @indices a:z ∈ st
    @indices A:Z ∈ st
    x = Coordinate("x", [st])
    Da = PartialDerivative("∂", x, a => lower)
    X = Tensor("X", x, b => upper)
    X2 = Tensor("X", x, b => lower)
    @action Da(X) = KroneckerDelta(a => lower, b => upper)
    @action Da(X2) = Metric(a => lower, b => lower)

    eq = (Tensor("X", [a => upper], x))^_n
    D = Partial("∂", x, Z => lower)
    return D, eq
end
run_case(D, eq) =
    (eliminate_kronecker(contract_metrics(collect_terms(apply_derivative(D(eq))))))
peak_rss() = parse(Int, match(r"VmHWM:\s+(\d+)", read("/proc/self/status", String))[1]) / 1024
a, b=setup(10)
println("n,min_us,median_us,mean_us,sd_us,ci95_us,allocs,alloc_MB,peak_rss_MB")
using Printf

@show run_case(a, b)
for _n in 1:200
    D, eq = setup(_n)
    run_case(D, eq)                       # warm up / force compilation
    dd=D(eq)
    bm = @benchmark run_case($D, $eq) samples=100 evals=1 seconds=30
    t = bm.times ./ 1000
    ci = 1.96 * std(t) / sqrt(length(t))
    @printf("%d,%.3f,%.3f,%.3f,%.3f,%.3f,%d,%.3f,%.3f\n",
        _n, minimum(t), median(t), mean(t), std(t), ci, bm.allocs, bm.memory / 2^20, peak_rss())
end

==> anc/13.5-2_Large_Monomial_Diff/cadabra/diff2.cdb <==
# diff2.cdb
#
# Sweep the degree of a contracted monomial (X^i X_i)^n, differentiate,
# and reduce. Reports timing, peak RSS, and output term count per degree.
#
#   cadabra2 diff2.cdb > sweep_cadabra.csv
#
import time
import statistics
import resource
import gc

{i1,i2,i3,i4,i5,i6,i7,i8,i9,i10,i11,i12,i13,i14,i15,i16,i17,i18,i19,i20,i21,i22,i23,i24,i25,i26,i27,i28,i29,i30,i31,i32,i33,i34,i35,i36,i37,i38,i39,i40,i41,i42,i43,i44,i45,i46,i47,i48,i49,i50,z}::Indices(position=fixed).

\partial{#}::PartialDerivative.
X^{a?}::Depends(\partial{#}).
X_{a?}::Depends(\partial{#}).
\delta^{i1}_{i2}::KroneckerDelta.
g_{i1 i2}::Metric.

NMAX = 50

# module scope so @( ) can resolve it
poly = Ex("1")


def samples_for(deg):
    if deg <= 10:  return 100
    if deg <= 15:  return 20
    return 5


def monomial(deg):
    """(X^i1 X_i1)(X^i2 X_i2)...(X^in X_in), no derivative applied yet."""
    return "".join("X^{i%d} X_{i%d} " % (j, j) for j in range(1, deg + 1))


def peak_rss_mb():
    """Process high-water mark in MB. Cadabra links xPerm in-process, so
    unlike xAct there is no external child process to account for."""
    return resource.getrusage(resource.RUSAGE_SELF).ru_maxrss / 1024.0


def run():
    """Apply the derivative and reduce. Mirrors Julia's run_case, where
    D(eq) is inside the timed function and eq is built in setup.

    With position=fixed, raised and lowered X are distinct objects, so both
    need a Depends declaration and both need their own substitution rule:
    the raised one goes to a Kronecker delta, the lowered one to the metric."""
    ex := \partial_{z}{ @(poly) }.
    distribute(ex)
    product_rule(ex)
    substitute(ex, $\partial_{z}{X^{a?}} -> \delta^{a?}_{z}$)
    substitute(ex, $\partial_{z}{X_{a?}} -> g_{z a?}$)
    unwrap(ex)
    eliminate_kronecker(ex)
    eliminate_metric(ex)
    rename_dummies(ex)
    sort_product(ex)
    return ex


def term_count(ex):
    """Top-level term count: number of summands, or 1 for a bare product."""
    try:
        if str(ex.head()) == r"\sum":
            return len(ex)
        return 1
    except Exception:
        return -1


print("n,samples,min_us,median_us,mean_us,sd_us,ci95_us,peak_rss_MB,terms")

for deg in range(1, NMAX + 1):
    poly = Ex(monomial(deg))      # parsed once, outside the timed region
    ns   = samples_for(deg)

    warm   = run()                # warm up: symbol interning, property lookups
    nterms = term_count(warm)

    gc.collect()

    # substitute is the only Cadabra algorithm with a persistent cache;
    # check it is not being hit inside the timed region.
    try:
        cache_before = substitute.cache_size()
    except Exception:
        cache_before = None

    ts = []
    for _ in range(ns):
        t0 = time.perf_counter()
        run()
        ts.append((time.perf_counter() - t0) * 1e6)

    if cache_before is not None:
        cache_after = substitute.cache_size()
        if cache_after != cache_before:
            print("# warning: substitute cache grew at n=%d (%d -> %d)"
                  % (deg, cache_before, cache_after))

    rss = peak_rss_mb()

    ts.sort()
    mean   = statistics.mean(ts)
    sd     = statistics.stdev(ts) if len(ts) > 1 else 0.0
    ci     = 1.96 * sd / (len(ts) ** 0.5)
    mid    = len(ts) // 2
    median = ts[mid] if len(ts) % 2 else (ts[mid - 1] + ts[mid]) / 2

    print("%d,%d,%.3f,%.3f,%.3f,%.3f,%.3f,%.3f,%d"
          % (deg, ns, ts[0], median, mean, sd, ci, rss, nterms))


==> anc/13.5-2_Large_Monomial_Diff/redberry/monodiff2.groovy <==
// monodiff2.groovy
//   groovy -cp redberry.jar monodiff2.groovy > sweep_redberry.csv

import cc.redberry.groovy.Redberry
import static cc.redberry.groovy.RedberryStatic.*
import static cc.redberry.core.tensor.Tensors.*

// Redberry's parser wants single-letter index names or braced numeric suffixes
def IDX = (1..50).collect { "a_{$it}" }

int NMAX = Math.min(10, IDX.size())
int SAMPLES = 100
int WARMUP = 100000          // enough for HotSpot to compile the hot path

def monomial = { int deg ->
    (0..<deg).collect { "X^{${IDX[it]}}*X_{${IDX[it]}}" }.join('*')
}

def peakRssKb = {
    try {
        new File('/proc/self/status').readLines()
            .find { it.startsWith('VmHWM:') }
            .replaceAll(/[^0-9]/, '') as long
    } catch (ignored) { 0L }
}

// min / median / mean / sd / ci over a long[] of nanosecond samples, in us
def stats = { long[] ts ->
    int n = ts.length
    double total = 0
    for (long v : ts) total += v
    double mean = total / n
    double ss = 0
    for (long v : ts) ss += (v - mean) * (v - mean)
    double sd = n > 1 ? Math.sqrt(ss / (n - 1)) : 0
    def sorted = ts.toList(); Collections.sort(sorted)
    double median = (n % 2 != 0) ? sorted[(int)(n/2)]
                                 : (sorted[(int)(n/2) - 1] + sorted[(int)(n/2)]) / 2.0
    [min:    sorted[0] / 1000.0,
     median: median / 1000.0,
     mean:   mean / 1000.0,
     sd:     sd / 1000.0,
     ci:     1.96 * sd / Math.sqrt(n) / 1000.0]
}

long checksum = 0

println "n,samples," +
        "parse_min_us,parse_median_us,parse_mean_us,parse_sd_us,parse_ci95_us," +
        "xform_min_us,xform_median_us,xform_mean_us,xform_sd_us,xform_ci95_us," +
        "total_median_us,peak_rss_MB,terms"

use(Redberry) {

    def zvar = parseSimple('X^{z}')
    def diff = Differentiate[zvar]

    def probe = parse('X^{a_{1}}*X_{a_{1}}*X^{a_{2}}*X_{a_{2}}')
    System.err.println("probe (expect coefficient 4): " +
                       (ExpandAndEliminate >> (diff >> probe)))

    for (int deg = 1; deg <= NMAX; deg++) {
        String src = monomial(deg)

        //warm up 
        def warm = null
        WARMUP.times {
            def p = parse(src)
            warm = ExpandAndEliminate >> (diff >> p)
            checksum += warm.hashCode()
        }
        int nterms = warm.toString().contains('+') ? warm.size() : 1

        //time parse alone, for curiosity
        long[] pts = new long[SAMPLES]
        for (int i = 0; i < SAMPLES; i++) {
            long t0 = System.nanoTime()
            def p = parse(src)
            long t1 = System.nanoTime()
            checksum += p.hashCode()
            pts[i] = t1 - t0
        }

        //time transform alone, on a pre-parsed tree
        def poly = parse(src)
        long[] xts = new long[SAMPLES]
        for (int i = 0; i < SAMPLES; i++) {
            long t0 = System.nanoTime()
            def r = ExpandAndEliminate >> (diff >> poly)
            long t1 = System.nanoTime()
            checksum += r.hashCode()
            xts[i] = t1 - t0
        }

        def p = stats(pts)
        def x = stats(xts)

        printf("%d,%d," +
               "%.3f,%.3f,%.3f,%.3f,%.3f," +
               "%.3f,%.3f,%.3f,%.3f,%.3f," +
               "%.3f,%.3f,%d%n",
               deg, SAMPLES,
               p.min, p.median, p.mean, p.sd, p.ci,
               x.min, x.median, x.mean, x.sd, x.ci,
               p.median + x.median,
               peakRssKb() / 1024.0, nterms)
    }
}

System.err.println("checksum: " + checksum)

==> anc/13.5-2_Large_Monomial_Diff/xact/diff3.wl <==
(* deriv_sweep.wls *)
Block[{$Output = {}},
    Needs["xAct`xTensor`"];
];

nmax     = 12;
nsamples = 5;

idx = Table[Symbol["i" <> ToString[k]], {k, 1, nmax}];

Block[{$Output = {}},
    DefManifold[M, 4, Join[{c}, idx]];
    DefMetric[-1, g[-c, -idx[[1]]], CD];
    DefTensor[X[c], M];
];

rule = CD[-p_][X[q_]] :> delta[q, -p];

monomial[n_] := Times @@ Table[X[idx[[k]]] X[-idx[[k]]], {k, 1, n}];

(* peak RSS of the external xperm process, in MB *)
xpermPeakMB[] := Module[{pid, txt, m},
    pid = StringTrim @ RunProcess[{"bash", "-c",
        "pgrep -f xperm | head -1"}, "StandardOutput"];
    If[pid === "", Return[0.]];
    txt = RunProcess[{"bash", "-c",
        "cat /proc/" <> pid <> "/status 2>/dev/null"}, "StandardOutput"];
    m = StringCases[txt,
        "VmHWM:" ~~ Whitespace ~~ d : DigitCharacter .. :> ToExpression[d]];
    If[m === {}, 0., N[First[m]/1024]]
];

(* two pipelines: with and without a monoterm pre-sort before ToCanonical.
   SortIndices applies only mono-term symmetries, so it is the analogue of
   Cadabra's sort_product. *)
plain[expr_] := ToCanonical[ContractMetric[CD[-c][expr] /. rule]];
sorted[expr_] := ToCanonical[SortIndices[ContractMetric[CD[-c][expr] /. rule]]];

Print["n,variant,min_us,median_us,mean_us,sd_us,ci95_us,xperm_peak_MB,terms"];

Do[
  Module[{expr = monomial[n]},
    Do[
      Module[{f, ts, mu, sd, ci, res, nterms, xp},
        f = If[variant === "plain", plain, sorted];

        res    = f[expr];                            (* warm-up *)
        nterms = If[Head[res] === Plus, Length[res], 1];

        ClearSystemCache[];

        ts = Table[
            First @ AbsoluteTiming[
                Block[{Print = (Null &)}, f[expr]]
            ],
            {nsamples}
        ] * 10^6;

        xp = xpermPeakMB[];

        mu = Mean[ts];
        sd = StandardDeviation[ts];
        ci = 1.96 sd/Sqrt[nsamples];

        Print[StringRiffle[
            Join[{ToString[n], variant},
                 ToString[NumberForm[N[#], {12, 3},
                    ExponentFunction -> (Null &)]] & /@
                 {Min[ts], Median[ts], mu, sd, ci, xp, nterms}], ","]];
      ],
      {variant, {"plain", "sorted"}}
    ]
  ],
  {n, 1, nmax}
];

==> anc/13.6_Simplification/emit_foreign.jl <==
#=
Generation of data for Cadabra, Redberry, xAct with equivalent expressions.
=#
include(joinpath(@__DIR__, "gen_expressions.jl"))
using Random, Printf

const SAMPLES = 20        # these expressions are far larger than the multiterm example
const WARMUP = 50         # passes before the warm measurement begins

# Timed trials per case, per system. Cadabra and xAct take seconds to minutes on a single pass at
# the large end, so repeating them buys an error bar at the cost of multiplying an already long
# sweep
const CADABRA_SAMPLES  = 1
const XACT_SAMPLES     = 1
const REDBERRY_SAMPLES = SAMPLES
const REDBERRY_WARMUP  = WARMUP

# Defaults for xAct's in-kernel resource guards, overridden per run by BENCH_TIMEOUT and
# BENCH_MEMLIMIT_MB so that they track the runner's own limits. 
const XACT_TIMEOUT     = 100    # seconds for the invocation
const XACT_MEMLIMIT_MB = 8000   # megabytes

#############################################################################
# index naming: one id space, three naming schemes
#############################################################################

# Cadabra takes multi-character index names, and the renderer separates them with spaces, so there
# is no ceiling here.
cdb_name(id) = id <= length(POOL) ? string(POOL[id]) : "a$(id)"
# Mathematica protects C, D, E, I, K, N, O, so xAct indices get a safe prefixed form
xact_name(id) = "i$(id)"

# Redberry: Latin lowercase ONLY, then subscripted names within that same type.
#
# NOT a..z followed by A..Z: Redberry's index types (LatinLower, LatinUpper, ...) have separate
# dummy pools, and a symmetry declared as `setSymmetric 'ct_abc'` is a symmetry among lowercase
# slots. A tensor instance holding a mix of `a` and `A` has slots of different types, which are not
# interchangeable, so the declared symmetry never applies and those terms never cancel.
# Beyond 26 the names are subscripted (`a_{27}`), which keeps one index type throughout. Multiple
# indices in a brace group are then space-separated, since `a_{27}a_{28}` would not delimit.
const RB_SUBSCRIPT_SEP = " "
const RB_LETTERS = 26
rb_name(id) = id <= RB_LETTERS ? string(POOL[id]) : "a_{$(id)}"
rb_multichar(p) = nindices(p) > RB_LETTERS

nindices(p) = maximum(maximum(id for f in s.fs for (id, _) in f.inds) for s in p.summands)

#############################################################################
# expression rendering
#############################################################################

"""
Cadabra: `at^{a} bt^{a f}`, factors separated by spaces.

Consecutive indices of the same variance share one brace group -- `bt^{a f}`, not `bt^{a}^{f}` --
while slot order is preserved, which matters once the tensor carries a symmetry.
"""
function cdb_indices(inds)
    io = IOBuffer()
    k = 1
    while k <= length(inds)
        up = inds[k][2]
        j = k
        while j <= length(inds) && inds[j][2] == up
            j += 1
        end
        print(io, up ? "^{" : "_{", join([cdb_name(i) for (i, _) in inds[k:j-1]], " "), "}")
        k = j
    end
    return String(take!(io))
end

function cdb_expr(p)
    io = IOBuffer()
    for (k, s) in enumerate(p.summands)
        print(io, k == 1 ? (s.c < 0 ? "-" : "") : (s.c < 0 ? " - " : " + "))
        for (j, f) in enumerate(s.fs)
            j == 1 || print(io, " ")
            print(io, p.basis[f.t].name, cdb_indices(f.inds))
        end
    end
    return String(take!(io))
end

"""
Redberry index groups, in SLOT order: `bt^{c}_{h}` and `bt_{h}^{c}` are different tensors.
"""
function rb_indices(inds, sep)
    io = IOBuffer()
    k = 1
    while k <= length(inds)
        up = inds[k][2]
        j = k
        while j <= length(inds) && inds[j][2] == up
            j += 1
        end
        print(io, up ? "^{" : "_{", join([rb_name(i) for (i, _) in inds[k:j-1]], sep), "}")
        k = j
    end
    return String(take!(io))
end

"""Redberry: `at^a*bt_bc`, factors separated by `*`."""
function rb_expr(p)
    io = IOBuffer()
    sep = rb_multichar(p) ? RB_SUBSCRIPT_SEP : ""
    for (k, s) in enumerate(p.summands)
        print(io, k == 1 ? (s.c < 0 ? "-" : "") : (s.c < 0 ? "-" : "+"))
        for (j, f) in enumerate(s.fs)
            j == 1 || print(io, "*")
            print(io, p.basis[f.t].name, rb_indices(f.inds, sep))
        end
    end
    return String(take!(io))
end

"""xAct: `at[i1] bt[-i2,-i3]`, upper bare and lower negated."""
function xact_expr(p)
    io = IOBuffer()
    for (k, s) in enumerate(p.summands)
        print(io, k == 1 ? (s.c < 0 ? "-" : "") : (s.c < 0 ? " - " : " + "))
        for (j, f) in enumerate(s.fs)
            j == 1 || print(io, " ")
            print(io, p.basis[f.t].name, "[",
                  join([(u ? "" : "-") * xact_name(i) for (i, u) in f.inds], ","), "]")
        end
    end
    return String(take!(io))
end

#############################################################################
# emitting long expressions
#############################################################################

const CHUNK_WIDTH = 2000   # characters per string literal

"""
Split a long expression at character boundaries for emission as several literals.
"""
function _expr_chunks(s::AbstractString, width::Int = CHUNK_WIDTH)
    out = String[]
    i = firstindex(s)
    while i <= lastindex(s)
        j = thisind(s, min(i + width - 1, lastindex(s)))
        while j > i && s[j] == Char(0x5c)   # backslash; never end a chunk on one
            j = prevind(s, j)
        end
        push!(out, s[i:j])
        i = nextind(s, j)
    end
    return out
end

"""
Emit `src` as a sequence of shorter literals rather than one very long line.
"""
function write_src_py(io, expr::AbstractString)
    println(io, "
src = (")
    for c in _expr_chunks(expr)
        println(io, "    r\"\"\"", c, "\"\"\"")
    end
    println(io, ")
")
end

function write_src_wl(io, expr::AbstractString)
    println(io, "src = StringJoin[")
    cs = _expr_chunks(expr)
    for (k, c) in enumerate(cs)
        println(io, "  \"", c, "\"", k == length(cs) ? "" : ",")
    end
    println(io, "];
")
end

#############################################################################
# script emitters
#############################################################################

function write_cadabra(path, p)
    n = nindices(p)
    open(path, "w") do io
        println(io, "# ", p.tag, " -- generated by bench/emit_foreign.jl")
        println(io, "import time\n")
        # position=free, NOT independent.
        println(io, "{", join([cdb_name(i) for i in 1:n], ","), "}::Indices(position=free).")
        for b in p.basis
            (b.sym == :none || b.rank < 2) && continue
            slots = join([cdb_name(k) for k in 1:b.rank], " ")
            println(io, b.name, "_{", slots, "}::",
                    b.sym == :sym ? "Symmetric." : "AntiSymmetric.")
        end
        write_src_py(io, cdb_expr(p))
        println(io, """
# The Cadabra 1.x pipeline on redberry.cc does not exist in Cadabra 2; this is that sequence
# rebuilt from Cadabra 2 algorithms, in their order:
#   distribute, prodsort, canonicalise, prodsort, rename_dummies, prodsort, collect_terms
# Order matters and theirs is tuned -- they note trying several combinations before settling on
# this one. Canonicalising BEFORE renaming dummies is the part most easily got backwards. The
# metric and Kronecker steps of the original are dropped: these expressions contain neither.
def simp(e):
    distribute(e)
    sort_product(e)
    canonicalise(e)
    sort_product(e)
    rename_dummies(e)
    sort_product(e)
    collect_terms(e)
    return e

# self-check on stderr, so it does not reach the awk block reading stdout
import sys
check = Ex(src)
simp(check)
print("zero: %s" % (str(check) == "0"), file=sys.stderr)

# Construction is inside the timed region. The systems place the equivalence work differently --
# Redberry resolves it entirely while building, so timing only the transformation there measures
# an already-solved expression -- and the comparable quantity is the whole cost of getting from
# the input to the answer.
N = $CADABRA_SAMPLES
for i in range(N):
    t0 = time.perf_counter()
    work = Ex(src)
    simp(work)
    t1 = time.perf_counter()
    print((t1-t0)*1e6)""")
    end
end

function write_redberry(path, p)
    open(path, "w") do io
        println(io, "// ", p.tag, " -- generated by bench/emit_foreign.jl")
        println(io, "import cc.redberry.groovy.Redberry")
        println(io, "import static cc.redberry.groovy.RedberryStatic.*")
        println(io, "import static cc.redberry.core.tensor.Tensors.*
")
        println(io, "use(Redberry) {
")
        println(io, "    int warmup = $REDBERRY_WARMUP")
        println(io, "    int samples = $REDBERRY_SAMPLES
")
        for b in p.basis
            (b.sym == :none || b.rank < 2) && continue
            slots = join([rb_name(k) for k in 1:b.rank], rb_multichar(p) ? RB_SUBSCRIPT_SEP : "")
            println(io, "    ", b.sym == :sym ? "setSymmetric" : "setAntiSymmetric",
                    " '", b.name, "_", slots, "'")
        end
        println(io, "
    def src = '", rb_expr(p), "'")
        if any(b.sym != :none for b in p.basis)
            println(io, """
    // the transformation from redberry.cc, verbatim. The metric and Kronecker rules are no-ops
    // here -- these expressions contain neither -- but the chain is theirs, unmodified.
    def tr = EliminateMetrics & 'd^i_i = 4'.t &
             Expand[EliminateMetrics & 'd^i_i = 4'.t] &
             EliminateMetrics & 'd^i_i = 4'.t &
             EliminateDueSymmetries
""")
        else
            println(io, """
    // no declared symmetries in this case, so the metric/Kronecker steps of the published chain
    // have nothing to act on and are dropped
    def tr = Expand & EliminateDueSymmetries
""")
        end
        println(io, """

    // Self-check, which doubles as the single untimed warmup pass: the Alakazam driver likewise
    // takes its measurement after exactly one prior call.
    System.err.println("zero: " + ((tr >> parse(src)).toString() == "0"))

    // Cold: parse and transform once after that single pass -- the speed before the JIT has settled, and
    // the number directly comparable to Alakazam. Deliberately a single sample: repeating it
    // would warm the JIT and so destroy the thing being measured, which is why it carries no
    // error bar. The warm figure below is the steady state.
    long c0 = System.nanoTime()
    def cold = parse(src)
    tr >> cold
    long c1 = System.nanoTime()
    System.err.println("cold: " + (c1-c0)/1000.0)

    // Cold-only mode. A cold sample cannot be repeated in-process, so the runner launches a
    // fresh JVM per sample: `groovy <file> cold`, COLD_N times, giving statistics over genuinely
    // cold calls. Skips the warm region so each launch stays cheap.
    if (args.length > 0 && args[0] == "cold") return

    // JVM/JIT warmup (not timed)
    warmup.times { tr >> parse(src) }

    // Measured region: parse AND transform. Redberry simplifies while parsing -- for these
    // inputs `parse` frequently returns zero on its own -- so timing `tr` alone measures a
    // transformation applied to an already-solved expression. The comparable quantity is the
    // total cost of getting from source text to the answer. `parse:` is reported separately so
    // the split stays visible.
    samples.times {
        long t0 = System.nanoTime()
        def t = parse(src)
        long t1 = System.nanoTime()
        tr >> t
        long t2 = System.nanoTime()
        System.err.println("parse: " + (t1-t0)/1000.0)
        println((t2-t0)/1000.0)
    }
}""")
    end
end

function write_xact(path, p)
    n = nindices(p)
    open(path, "w") do io
        println(io, "(* ", p.tag, " -- generated by bench/emit_foreign.jl *)")
        println(io, "Block[{\$Output = {}},")
        println(io, "    Needs[\"xAct`xTensor`\"];")
        println(io, "];")
        println(io, "xAct`xTensor`ClearTensorCache[]")
        println(io, "n = $XACT_SAMPLES;")
        # Resource limits come from the environment so that the runner sets them once for the
        # whole sweep and they need not be baked into every generated file. The fallbacks match
        # TIMEOUT and MEMLIMIT_MB in bench/run_foreign.sh.
        println(io, """
\$BenchTimeLimit = With[{v = Environment["BENCH_TIMEOUT"]},
    If[StringQ[v], ToExpression[v], $XACT_TIMEOUT]];
\$BenchMemLimit  = With[{v = Environment["BENCH_MEMLIMIT_MB"]},
    If[StringQ[v], ToExpression[v], $XACT_MEMLIMIT_MB] * 10^6];
""")
        println(io, "Block[{\$Output = {}},")
        println(io, "    DefManifold[M, 4, {", join([xact_name(i) for i in 1:n], ", "), "}];")
        println(io, "    DefMetric[-1, g[-i1, -i2], CD];")
        for b in p.basis
            slots = join(["-" * xact_name(k) for k in 1:b.rank], ", ")
            symarg = (b.sym == :none || b.rank < 2) ? "" :
                     b.sym == :sym ? ", Symmetric[{$slots}]" : ", Antisymmetric[{$slots}]"
            println(io, "    DefTensor[", b.name, "[", slots, "], M", symarg, "];")
        end
        println(io, "];
")
        # the expression is held as a string so that parsing it counts as construction, the way
        # `Ex(src)` and `parse(src)` do for Cadabra and Redberry
        write_src_wl(io, xact_expr(p))
        println(io, """
(* Resource guards. ToCanonical on the larger cases allocates without bound, and an unbounded
   Wolfram kernel is what takes the whole WSL VM down with it -- the shell's `timeout` cannot
   help there, because the machine is gone before the signal can land. Both constraints return
   \$Aborted instead of dying, so an over-budget case reports a status and leaves the sweep
   running. Cadabra and Redberry are bounded from the shell side instead (ulimit / -Xmx). *)
tlimit = \$BenchTimeLimit;
mlimit = \$BenchMemLimit;

(* verify once, under the guards, and use the reading to decide whether timing is even viable *)
t0 = AbsoluteTime[];
check = MemoryConstrained[TimeConstrained[ToCanonical[ToExpression[src]], tlimit], mlimit];
el = AbsoluteTime[] - t0;
If[check === \$Aborted,
    (* neither function reports which limit fired, so infer it from the clock: having burned
       most of tlimit means time, stopping well short of it means memory *)
    Print["status: ", If[el >= 0.95 tlimit, "timeout", "memory"]];
    Print["zero: False"];
    Exit[124]
];
Print["zero: ", check === 0];

(* One pass has now been measured, so the cost of the whole sample loop is predictable. Running
   into the runner's wall-clock limit mid-loop would yield nothing at all, so say so up front
   rather than being killed with no diagnostic. *)
If[(n + 1) el > tlimit,
    Print["status: budget (", Round[el, 0.01], " s/pass x ", n, " > ", tlimit, " s)"];
    Exit[124]
];

(* construction is inside the timed region, as for the other systems *)
ts = Table[
    First @ AbsoluteTiming[
        Block[{Print = (Null &)},
            ToCanonical[ToExpression[src]]
        ]
    ],
    {n}
] * 10^6;
(* StandardDeviation needs two samples; with one it emits shlen and leaves the call unevaluated,
   so the runner's awk copies a symbolic expression into the CSV in place of a number. *)
sd = If[n >= 2, StandardDeviation[ts], 0.];
se = If[n >= 2, sd/Sqrt[n], 0.];

(* Plain decimal, never Mathematica's `*^` notation: above 10^6 the default InputForm prints
   5.310961*^6, which awk reads as a non-number and passes through to the CSV verbatim. These
   timings do exceed 10^6 us on the larger cases, so this is not hypothetical. *)
fmt[x_] := ToString[NumberForm[N[Round[x, 0.01]], ExponentFunction -> (Null &)]];
Print["n      ", n];
Print["min    ", fmt[Min[ts]], " us"];
Print["median ", fmt[Median[ts]], " us"];
Print["mean   ", fmt[Mean[ts]], " us"];
Print["sd     ", fmt[sd], " us"];
Print["95% CI ", fmt[1.96*se], " us"];""")
    end
end

#############################################################################

function main(outdir, seed, reps, families)
    ps = build_fig1(MersenneTwister(seed); reps=reps, families=families)
    tw = time()
    for sub in ("cadabra", "redberry", "xact")
        mkpath(joinpath(outdir, sub))
    end
    open(io -> emit_alakazam(io, ps), joinpath(outdir, "problems.dat"), "w")
    open(joinpath(outdir, "problems.redberry.txt"), "w") do io
        for p in ps
            println(io, "# ", p.tag); emit_redberry(io, p)
        end
    end
    for (k, p) in enumerate(ps)
        _progress(k - 1, length(ps), tw, "writing " * p.tag)
        write_cadabra(joinpath(outdir, "cadabra",  p.tag * ".cdb"), p)
        write_redberry(joinpath(outdir, "redberry", p.tag * ".groovy"), p)
        write_xact(joinpath(outdir, "xact",     p.tag * ".wl"), p)
    end
  
    open(joinpath(outdir, "manifest.csv"), "w") do io
        println(io, "case,nsummands,nfactors,nfree,avg_indices,avg_dummies,min_indices,max_indices")
        for p in ps
            slots = [sum(length(f.inds) for f in s.fs) for s in p.summands]
            dums = [length(unique(id for f in s.fs for (id, _) in f.inds if id > p.nfree))
                    for s in p.summands]
            @printf(io, "%s,%d,%d,%d,%.3f,%.3f,%d,%d\n",
                    p.tag, length(p.summands), length(p.summands[1].fs), p.nfree,
                    sum(slots) / length(slots), sum(dums) / length(dums),
                    minimum(slots), maximum(slots))
        end
    end
    println(stderr)
    @printf("wrote %d problems for all 4 systems into %s\n", length(ps), outdir)
end

abspath(PROGRAM_FILE) == abspath(@__FILE__) &&
    main(length(ARGS) > 0 ? ARGS[1] : "bench/out",
         length(ARGS) > 1 ? parse(Int, ARGS[2]) : 20260806,
         length(ARGS) > 2 ? parse(Int, ARGS[3]) : REPS,
         length(ARGS) > 3 ? Tuple(split(ARGS[4], ",")) : ("prodsize", "indsize"))


==> anc/13.6_Simplification/gen_expressions.jl <==
#=
Generator for the Redberry-style comparison benchmark of simplification.

Build a random expression E, rewrite it into an equivalent form E' by (1) shuffling sum and product terms, 
(2) renaming dummy indices and (3) interchanging indices of tensors that carry a symmetry. 
The benchmark input is E - E', which is identically zero,
and the measurement is the time each system needs to reach zero. Getting a non-zero answer is a
failure, so every driver must check.

One generator, four emitters, so every system sees the identical problem. Emitting each system's
native input avoids writing (and debugging) a parser three times.

Run bench/emit_foreign.jl, which writes the inputs for all four systems from
one problem set. Running this alone regenerates only Alakazam's, leaving it out of step with the
Cadabra/Redberry/xAct scripts already on disk.
=#
using Random, Printf

const Ind = Tuple{Int,Bool}                     # (index id, is_upper)

struct Basis
    name::String
    rank::Int
    sym::Symbol                                 # :none | :sym | :anti
end

struct Fac
    t::Int                                      # index into the basis
    inds::Vector{Ind}
end

struct Summand
    c::Int                                      # ±1, carrying antisymmetry signs
    fs::Vector{Fac}
end

struct Problem
    tag::String
    basis::Vector{Basis}
    nfree::Int
    summands::Vector{Summand}                   # already E - E'
end

# Single letters, used by every system while a summand fits inside them: this is the form already
# known to parse everywhere. Past 52 the emitters fall back to a subscripted name.
const POOL = vcat(collect("abcdefghijklmnopqrstuvwxyz"),
    collect("ABCDEFGHIJKLMNOPQRSTUVWXYZ"))

"""
Renumber each summand's dummies to run from `nfree+1`, shuffled rather than assigned by first
appearance Cadabra and xAct take arbitrarily many index names, and Redberry takes
subscripted ones; the emitters decide how to spell them.
"""
function compact!(rng, p::Problem)
    out = Summand[]
    for s in p.summands
        ids = Int[]
        for f in s.fs, (id, _) in f.inds
            id > p.nfree && !(id in ids) && push!(ids, id)
        end
        fresh = shuffle(rng, collect((p.nfree+1):(p.nfree+length(ids))))
        remap = Dict(zip(ids, fresh))
        push!(out, Summand(s.c, [Fac(f.t, [(get(remap, i, i), u) for (i, u) in f.inds])
                                 for f in s.fs]))
    end
    return Problem(p.tag, p.basis, p.nfree, out)
end


#############################################################################
# generation
#############################################################################

"""
One product of the tensors named by `pick`, carrying exactly `nfree` free indices with the rest
contracted in pairs. Free index `j` is always upper so that every summand has the same free indices
and the sum is well formed; each dummy pair gets one upper and one lower slot.
"""
function gen_product(rng, basis, pick::Vector{Int}, nfree, dummy0; tries::Int=200)
    for _ in 1:tries
        slots = [(fi, k) for (fi, t) in enumerate(pick) for k in 1:basis[t].rank]
        shuffle!(rng, slots)
        assign = Dict{Tuple{Int,Int},Ind}()
        for j in 1:nfree                        # free indices, always upper
            assign[slots[j]] = (j, true)
        end

        pairs = _pair_across_factors(rng, slots[(nfree+1):end])
        pairs === nothing && continue           # could not avoid a self-contraction; repick

        d = dummy0
        for (s1, s2) in pairs
            assign[s1] = (d, true)
            assign[s2] = (d, false)
            d += 1
        end
        fs = [Fac(t, [assign[(fi, k)] for k in 1:basis[t].rank]) for (fi, t) in enumerate(pick)]
        return Summand(1, fs), d
    end
    return nothing                              # this shape cannot be laid out; caller redraws
end

"""
The multiset of basis tensors that every summand of one problem is built from.
"""
function _draw_pick(rng, basis, prodlen, nfree; total::Union{Int,Nothing}=nothing,
    tries::Int=100_000)
    for _ in 1:tries
        pick = rand(rng, 1:length(basis), prodlen)
        s = sum(basis[t].rank for t in pick)
        (s >= nfree && iseven(s - nfree)) || continue
        total === nothing || s == total || continue
        gen_product(rng, basis, pick, nfree, nfree + 1) === nothing && continue
        return pick
    end
    return nothing        # caller decides whether that is fatal
end

"""
    feasible_total(target, nfree) -> Int

Nearest slot count to `target` that a product with `nfree` free indices can actually have.
"""
feasible_total(target::Int, nfree::Int) = iseven(target - nfree) ? target : target + 1

"""
Pair the leftover slots so that the two ends of every dummy lie on different factors.
"""
function _pair_across_factors(rng, rem)
    byf = Dict{Int,Vector{Tuple{Int,Int}}}()
    for s in rem
        push!(get!(byf, s[1], Tuple{Int,Int}[]), s)
    end
    pairs = Tuple{Tuple{Int,Int},Tuple{Int,Int}}[]
    while !isempty(byf)
        fs = sort!(collect(keys(byf)); by=f -> -length(byf[f]))
        length(fs) < 2 && return nothing        # one factor left over: it could only self-pair
        a = fs[1]
        b = fs[1+rand(rng, 1:(length(fs)-1))]
        s1 = pop!(byf[a]);
        s2 = pop!(byf[b])
        isempty(byf[a]) && delete!(byf, a)
        isempty(byf[b]) && delete!(byf, b)
        push!(pairs, (s1, s2))
    end
    return pairs
end

#############################################################################
# Certifying that a generated summand is not identically zero
#############################################################################

"""
Floor on the dimension the certificate is evaluated in; the dimension actually used is derived per
basis by [`_required_dim`](@ref) and is usually this.

Cost and memory go as `D^{rank}`, so this decides whether the filter is usable at all: a rank-13
component array is 8k entries at 2, 1.6M at 3, and 67M at 4. Raising this by hand is almost never
what you want, because only antisymmetric factors need room -- see `_required_dim`.
"""
const CERT_DIM = 2

"""
    _required_dim(basis) -> Int

The smallest dimension in which no tensor of `basis` is identically zero.
"""
_required_dim(basis) = max(CERT_DIM,
    maximum((b.rank for b in basis if b.sym === :anti); init=0))

"""
Largest rank a *totally antisymmetric* basis tensor may carry.
"""
const MAX_ANTI_RANK = 4

"""All permutations of `1:n`, so the generator needs no package beyond the standard library."""
function _perms(n)
    n == 1 && return [[1]]
    out = Vector{Vector{Int}}()
    for sub in _perms(n - 1), pos in 1:n
        p = copy(sub)
        insert!(p, pos, n)
        push!(out, p)
    end
    return out
end

"""
Random components for one basis tensor, built directly in the right symmetry class.
"""
function _components(rng, rank, sym, D)
    rank == 0 && return fill(rand(rng, 1:9), ())

    nz() = rand(rng, (-9:-1, 1:9)[rand(rng, 1:2)], D)
    sym === :sym && (v=nz(); return [v for _ in 1:rank])
    sym === :none && return [nz() for _ in 1:rank]

    rank > 8 && error("antisymmetric rank $rank is beyond what the orbit fill handles")
    A = zeros(Int, ntuple(_ -> D, rank)...)
    for base in Iterators.product(ntuple(_ -> 1:D, rank)...)
        (issorted(base) && allunique(base)) || continue
        v = rand(rng, -9:9)
        for q in _perms(rank)
            A[base[q]...] = (isodd(_perm_parity(q)) ? -v : v)
        end
    end
    return A
end

"""
Break a summand into the pieces the contraction actually sees: `(array, ids)` pairs, plus a scalar
carrying every free slot (which is pinned to component 1).
"""
function _pieces(tab, basis, s::Summand, nfree, D)
    # Distinct free indices are pinned to DISTINCT components where the dimension allows
    pin(id) = ((id - 1) % D) + 1
    pcs = Tuple{Array{Int},Vector{Int}}[]
    scal = 1
    for f in s.fs
        cmp = tab[basis[f.t].name]
        if cmp isa Vector{Vector{Int}}                  # factored: one vector per slot
            for (k, (id, _)) in enumerate(f.inds)
                id <= nfree ? (scal *= cmp[k][pin(id)]) : push!(pcs, (cmp[k], [id]))
            end
        else                                            # dense (antisymmetric, or rank 0)
            sel = ntuple(k -> f.inds[k][1] <= nfree ? pin(f.inds[k][1]) : Colon(),
                length(f.inds))
            blk = cmp[sel...]
            # every slot free means the indexing returns a bare number, not an array
            blk isa AbstractArray || (blk = fill(blk, ()))
            push!(pcs, (blk, [id for (id, _) in f.inds if id > nfree]))
        end
    end
    return (pcs, scal)
end

"""
Contract `A` against `B` over the axes whose ids they share, summing them inside the multiply
rather than materialising the outer product and tracing it afterwards.
"""
function _tensordot(A, aids, B, bids)
    ndims(A) == 0 && return (B .* A[], copy(bids))
    ndims(B) == 0 && return (A .* B[], copy(aids))
    shared = [i for i in aids if i in bids]
    isempty(shared) && return _outer(A, aids, B, bids)
    ak = Int[findfirst(==(i), aids) for i in shared]
    bk = Int[findfirst(==(i), bids) for i in shared]
    akeep = Int[k for k in eachindex(aids) if !(k in ak)]
    bkeep = Int[k for k in eachindex(bids) if !(k in bk)]
    Ap = permutedims(A, vcat(akeep, ak))
    Bp = permutedims(B, vcat(bk, bkeep))
    m = prod(size(A)[akeep]; init=1)
    n = prod(size(B)[bkeep]; init=1)
    k = prod(size(A)[ak]; init=1)
    C = reshape(Ap, m, k) * reshape(Bp, k, n)
    return (reshape(C, (size(A)[akeep]..., size(B)[bkeep]...)), vcat(aids[akeep], bids[bkeep]))
end

"""Outer product of two arrays, carrying the index id of every axis alongside."""
function _outer(A, aids, B, bids)
    ndims(A) == 0 && return (B .* A[], copy(bids))
    ndims(B) == 0 && return (A .* B[], copy(aids))
    C = reshape(A, size(A)..., ntuple(_ -> 1, ndims(B))...) .*
        reshape(B, ntuple(_ -> 1, ndims(A))..., size(B)...)
    return (C, vcat(aids, bids))
end

"""
Largest intermediate the contraction may build, in entries.
"""
const CERT_MAX_ENTRIES = 4_000_000

"""
Sum axes `i` and `j` of `A` against each other, dropping both.
"""
function _trace_axes(A, ids, i, j)
    i, j = minmax(i, j)
    sz = size(A)
    rest = [k for k in 1:ndims(A) if k != i && k != j]
    B = permutedims(A, vcat(i, j, rest))
    C = reshape(B, sz[i], sz[j], :)
    out = zeros(eltype(A), size(C, 3))
    @inbounds for k in axes(C, 3), d in 1:sz[i]
        out[k] += C[d, d, k]
    end
    return (reshape(out, ntuple(k -> sz[rest[k]], length(rest))), ids[rest])
end

"""
Value of one summand, contracted pairwise rather than by summing over every dummy assignment.
"""
function _summand_value(tab, basis, s::Summand, nfree, D)::Union{Int,Nothing}
    pcs, scal = _pieces(tab, basis, s, nfree, D)
    scal == 0 && return 0
    acc = fill(scal, ())                         # rank-0 intermediate holding the pinned scalars
    ids = Int[]
    left = collect(eachindex(pcs))
    while !isempty(left)

        best, bi = typemax(Int), 1
        for (m, pi) in enumerate(left)
            bids = pcs[pi][2]
            sh = count(in(ids), bids)
            after = length(ids) + length(bids) - 2 * sh
            after < best && ((best, bi) = (after, m))
        end
        blk, bids = pcs[popat!(left, bi)]
        # the contraction allocates its result, not the outer product, so that is what to bound
        sh = count(in(ids), bids)
        prod(size(acc); init=1) * prod(size(blk); init=1) >
        CERT_MAX_ENTRIES * D^(2 * sh) && return nothing
        acc, ids = _tensordot(acc, ids, blk, bids)
        while true
            pair = nothing
            for x in 1:(length(ids)-1), y in (x+1):length(ids)
                ids[x] == ids[y] && (pair=(x, y); break)
            end
            pair === nothing && break
            acc, ids = _trace_axes(acc, ids, pair[1], pair[2])
        end
    end
    return acc[]
end

"""
    _certified_nonzero(rng, basis, s, nfree; D, draws) -> Bool

Whether the summand can be certified not identically zero.
"""
function _certified_nonzero(tabs, basis, s::Summand, nfree, D)
    for tab in tabs
        v = _summand_value(tab, basis, s, nfree, D)
        v === nothing && return false           # too wide to contract: treat as uncertified
        v != 0 && return true
    end
    return false
end

"""
Component tables for a basis, drawn once and reused for every summand: rebuilding them per summand
dominated everything else.
"""
function _component_tables(rng, basis; draws::Int=2, D::Int=_required_dim(basis))
    # only antisymmetric factors are stored densely, so they alone can exceed the budget
    widest = maximum((b.rank for b in basis if b.sym === :anti); init=0)
    if widest > 0 && D^widest > CERT_MAX_ENTRIES
        @warn("cannot certify: a rank-$widest component array is $(D^widest) entries at " *
              "dimension $D, over CERT_MAX_ENTRIES=$CERT_MAX_ENTRIES. Lower MAX_ANTI_RANK " *
              "(which is what forces the dimension up) or shorten the rank range.",
            maxlog=5)
        return (nothing, D)
    end
    tabs = [Dict(b.name => _components(rng, b.rank, b.sym, D) for b in basis) for _ in 1:draws]
    return (tabs, D)
end

"""
Rewrite a summand into an equivalent form: permute the factors, relabel its dummies, and permute
the slots of any tensor carrying a symmetry, tracking the sign an antisymmetric permutation costs.
"""
function rewrite(rng, basis, s::Summand, dummy0, nfree)
    old = Int[]
    for f in s.fs, (id, _) in f.inds
        id > nfree && !(id in old) && push!(old, id)
    end
    remap = Dict(id => dummy0 + k - 1 for (k, id) in enumerate(shuffle(rng, old)))
    sgn = s.c
    fs = Fac[]
    for f in shuffle(rng, s.fs)
        inds = [(get(remap, id, id), up) for (id, up) in f.inds]
        sy = basis[f.t].sym
        if sy != :none && length(inds) > 1

            p = randperm(rng, length(inds))
            sy == :anti && isodd(_perm_parity(p)) && (sgn = -sgn)
            inds = inds[p]
        end
        push!(fs, Fac(f.t, inds))
    end
    return Summand(sgn, fs), dummy0 + length(old)
end

function _perm_parity(p)
    seen = falses(length(p));
    swaps = 0
    for i in eachindex(p)
        seen[i] && continue
        j = i
        while !seen[j]
            ;
            seen[j] = true;
            j = p[j];
            swaps += 1;
        end
        swaps -= 1
    end
    return swaps
end

"""
E - E' for a sum of `nsum` products. Identically zero by construction.

"""
function gen_problem(rng, tag, basis, nsum, prodlen, nfree; certify::Bool=true, tries::Int=200,
    shape_tries::Int=50, total::Union{Int,Nothing}=nothing)
    (tabs, D) = certify ? _component_tables(rng, basis) : (nothing, 0)
    certify && tabs === nothing && return nothing   # no usable certificate; reported above

    for _ in 1:shape_tries
        pick = _draw_pick(rng, basis, prodlen, nfree; total)
        pick === nothing && break            # no shape of this size exists at all; stop trying
        E = Summand[];
        d = nfree + 1
        filled = true
        for _ in 1:nsum
            s = nothing
            for _ in 1:tries
                r = gen_product(rng, basis, pick, nfree, d)
                r === nothing && break
                cand, dnext = r
                if !certify || _certified_nonzero(tabs, basis, cand, nfree, D)
                    s = cand;
                    d = dnext;
                    break   # only a kept summand consumes dummy labels
                end
            end
            s === nothing && (filled=false; break)
            push!(E, s)
        end
        filled || continue
        Ep = Summand[]
        for s in shuffle(rng, E)
            s2, d = rewrite(rng, basis, s, d, nfree)
            push!(Ep, s2)
        end
        return Problem(tag, basis, nfree,
            vcat(E, [Summand(-s.c, s.fs) for s in Ep]))
    end
    # Returning rather than throwing: one impossible point must not destroy a sweep that takes the
    # better part of an hour and has already generated everything before it. The caller reports it
    # and carries on, and the missing case is visible as a gap rather than as a lost run.
    @warn "could not generate; skipping this case" tag nsum prodlen total shape_tries maxlog=50
    return nothing
end

#############################################################################
# emitters
#############################################################################

const LETTERS = collect("abcdefghijklmnopqrstuvwxyz")
idxname(id) = id <= 26 ? string(LETTERS[id]) : "i$(id)"

"""Redberry / neutral text format: one expression per line, symmetries in leading comments."""
function emit_redberry(io, p::Problem)
    for b in p.basis
        b.sym == :none && continue
        println(io, "# ", b.name, " rank ", b.rank, " ",
            b.sym == :sym ? "symmetric" : "antisymmetric")
    end
    first = true
    for s in p.summands
        print(io, first ? "" : (s.c > 0 ? "+" : "-"))
        first && s.c < 0 && print(io, "-")
        first = false
        for f in s.fs
            print(io, p.basis[f.t].name)
            ups = [idxname(i) for (i, u) in f.inds if u]
            dns = [idxname(i) for (i, u) in f.inds if !u]
            # comma separated, unlike Redberry's own files: with more than 26 dummies the names
            # need a numeric tail, and "^{i27zb}" cannot be split back apart unambiguously
            isempty(ups) || print(io, "^{", join(ups, ","), "}")
            isempty(dns) || print(io, "_{", join(dns, ","), "}")
        end
    end
    println(io)
end

"""Julia data the Alakazam driver reads back with `include`."""
function emit_alakazam(io, ps::Vector{Problem})
    println(io, "# generated by bench/emit_foreign.jl -- flat records, see run_alakazam.jl")
    println(io, "# P <tag> <nfree> | B <name> <rank> <sym> | S <c> <nfac> [<t> <nind> [<id> <up>]..]..")
    for p in ps
        println(io, "P ", p.tag, " ", p.nfree)
        for b in p.basis
            println(io, "B ", b.name, " ", b.rank, " ", b.sym)
        end
        for s in p.summands
            print(io, "S ", s.c, " ", length(s.fs))
            for f in s.fs
                print(io, " ", f.t, " ", length(f.inds))
                for (id, u) in f.inds
                    print(io, " ", id, " ", u ? 1 : 0)
                end
            end
            println(io)
        end
    end
end

#############################################################################
# the two benchmark families
#############################################################################

"""
Independent expressions generated per data point.
"""
const REPS = 10

"""
Symmetry given to a basis tensor of rank `r`: alternating, but antisymmetry capped at
`MAX_ANTI_RANK` so no factor is degenerate in `BENCH_DIM` dimensions.
"""
_sym_for(r) = (r <= MAX_ANTI_RANK && iseven(r)) ? :anti : :sym

"""
One progress line on stderr, so it stays out of anything piped from stdout.
"""
function _progress(done, total, t0, label)
    el = time() - t0
    eta = done > 0 ? el * (total - done) / done : 0.0
    @printf(stderr, "
[%3d/%3d] %-26s %5.1f min elapsed, ~%5.1f min left    ",
        done, total, label, el / 60, eta / 60)
    flush(stderr)
    done == total && println(stderr)
    return nothing
end

"""
The Fig. 1 problem set. Shared by every emitter and driven from one `rng`, so that Alakazam,
Cadabra, Redberry and xAct are all handed the identical set of expressions
"""
function build_fig1(rng; reps::Int=REPS, verbose::Bool=true,
    families=("prodsize", "indsize"))
    ps = Problem[]
    skipped = String[]
    function keep!(tag, f)
        local p
        try
            p = f()
        catch e
            e isa InterruptException && rethrow()
            @warn "generation threw; skipping this case" tag exception=(e, catch_backtrace()) maxlog=20
            push!(skipped, tag)
            return
        end
        p === nothing ? push!(skipped, tag) : push!(ps, p)
    end
    total = reps * (("prodsize" in families) * 2 * length(4:2:18) +
                    ("indsize" in families) * 2 * length(3:2:13))
    t0 = time()

    # Fig 1 left: 100 summands, 5 free indices, basis of ranks 1..6, product length 4..18
    "prodsize" in families && for sym in (false, true), plen in 4:2:18, r in 1:reps
        basis = [Basis(string(LETTERS[k]) * "t", k, sym ? _sym_for(k) : :none) for k in 1:6]
        tag = "prodsize_$(plen)_$(sym ? "sym" : "nosym")_r$(r)"
        verbose && _progress(length(ps), total, t0, tag)
        keep!(tag, () -> gen_problem(rng, tag, basis, 100, plen, 5))
    end

    "indsize" in families && for sym in (false, true), rmax in 3:2:13, r in 1:reps
        # every monomial of a problem now shares one shape, so the index count is exact
        want = feasible_total(5 * (1 + rmax) ÷ 2, 5)
        basis = [Basis(string(LETTERS[k]) * "t", k, sym ? _sym_for(k) : :none) for k in 1:rmax]
        tag = "indsize_$(want)_$(sym ? "sym" : "nosym")_r$(r)"
        verbose && _progress(length(ps), total, t0, tag)
        keep!(tag, () -> gen_problem(rng, tag, basis, 100, 5, 5; total=want))
    end
    verbose && _progress(total, total, t0, "generated")
    if !isempty(skipped)
        @warn "some cases could not be generated and are absent from the set" count=length(skipped)
        for tg in skipped
            println(stderr, "  skipped: ", tg)
        end
        println(stderr, "  (a case fails when its shape cannot be certified non-zero at " *
                        "CERT_DIM=$CERT_DIM -- usually a rank that is degenerate at that " *
                        "dimension, so raise CERT_DIM or lower MAX_ANTI_RANK)")
    end

    # compact here, not per emitter
    return [compact!(rng, p) for p in ps]
end

function main(outdir, seed)
    mkpath(outdir)
    ps = build_fig1(MersenneTwister(seed))

    open(joinpath(outdir, "problems.dat"), "w") do io
        emit_alakazam(io, ps)
    end
    open(joinpath(outdir, "problems.redberry.txt"), "w") do io
        for p in ps
            println(io, "# ", p.tag)
            emit_redberry(io, p)
        end
    end
    @printf("wrote %d problems to %s\n", length(ps), outdir)
    for p in ps[1:min(3, end)]
        @printf("  %-24s %3d summands, %d free\n", p.tag, length(p.summands), p.nfree)
    end
end

abspath(PROGRAM_FILE) == abspath(@__FILE__) &&
    main(length(ARGS) > 0 ? ARGS[1] : "bench/out",
        length(ARGS) > 1 ? parse(Int, ARGS[2]) : 20260806)


==> anc/13.6_Simplification/readme.txt <==
Generate a fresh data set with emit_foreign.jl (also creates new Alakazam, calls gen_expressions.jl)

/out and /outinds contain an example dataset generated from this method.

Run the suite with run-all.sh

run_alakazam.jl is the Alakazam benchmark

run_foreign.sh is for the other packages.

==> anc/13.6_Simplification/run_alakazam.jl <==
#=
Alakazam side of the Redberry-style comparison benchmark.
    julia --project=. bench/run_alakazam.jl bench/out > alakazam_bench.csv
=#
using Alakazam, BenchmarkTools, Statistics, Printf

# abspath, because `include` in a script resolves relative to the script's own directory
const OUTDIR = abspath(length(ARGS) > 0 ? ARGS[1] : "bench/out")

"""
Read the flat problem records written by bench/emit_foreign.jl.
"""
function load_problems(path)
    ps = NamedTuple[]
    tag = ""; nfree = 0
    B = Tuple{String,Int,Symbol}
    S = Tuple{Int,Vector{Tuple{Int,Vector{Tuple{Int,Bool}}}}}
    basis = B[]; summands = S[]
    flush!() = isempty(tag) || push!(ps, (tag = tag, nfree = nfree,
                                         basis = copy(basis), summands = copy(summands)))
    for ln in eachline(path)
        (isempty(ln) || ln[1] == '#') && continue
        f = split(ln)
        if f[1] == "P"
            flush!()
            tag = String(f[2]); nfree = parse(Int, f[3])
            basis = B[]; summands = S[]
        elseif f[1] == "B"
            push!(basis, (String(f[2]), parse(Int, f[3]), Symbol(f[4])))
        elseif f[1] == "S"
            c = parse(Int, f[2]); nfac = parse(Int, f[3]); k = 4
            fs = Tuple{Int,Vector{Tuple{Int,Bool}}}[]
            for _ in 1:nfac
                t = parse(Int, f[k]); n = parse(Int, f[k+1]); k += 2
                inds = Tuple{Int,Bool}[]
                for _ in 1:n
                    push!(inds, (parse(Int, f[k]), f[k+1] == "1")); k += 2
                end
                push!(fs, (t, inds))
            end
            push!(summands, (c, fs))
        end
    end
    flush!()
    return ps
end

const PROBLEMS = load_problems(joinpath(OUTDIR, "problems.dat"))

const SAMPLES = 20                              # matches N / samples / n in the other three

clear_global!()
const ST = IndexSet("spacetime", 4, upper)

"""Index objects are cached: the same id must map to the same object across the whole expression."""
const ICACHE = Dict{Int,Any}()
idx(id) = get!(ICACHE, id) do
    Index("x$(id)", ST)
end

"""Build one factor, choosing the constructor that carries the tensor's symmetry."""
function build_factor(basis, f)
    (nm, rank, sym) = basis[f[1]]
    slots = [idx(i) => (u ? upper : lower) for (i, u) in f[2]]
    sym === :sym  && return SymmetricTensor(nm, slots)
    sym === :anti && return AntisymmetricTensor(nm, slots)
    return Tensor(nm, slots)
end

function build(p)
    acc = zero()
    for (c, fs) in p.summands
        t = build_factor(p.basis, fs[1])
        for k in 2:length(fs)
            t = t * build_factor(p.basis, fs[k])
        end
        acc = acc + c * t
    end
    return acc
end

const TRIAL_SECONDS = 100     # bounds the sampling loop, matching TIMEOUT in run_foreign.sh

"""
One progress line on stderr, so it stays clear of the CSV on stdout.

"""
const _TTY = stderr isa Base.TTY

function _prog(done, total, t0, label)
    el = time() - t0
    eta = done > 0 ? el * (total - done) / done : 0.0
    @printf(stderr, "%s[%3d/%3d] %-28s %5.1f min elapsed, ~%5.1f min left%s",
            _TTY ? "
" : "", done, total, label, el / 60, eta / 60,
            _TTY ? "    " : "
")
    flush(stderr)
    _TTY && done == total && println(stderr)
end

"""
Actual index content of one problem, so the plotted axis is what the data contains rather than the
nominal value in the tag.
"""
function index_stats(p)
    slots = [sum(length(f[2]) for f in fs) for (_, fs) in p.summands]
    dums  = [length(unique(id for f in fs for (id, _) in f[2] if id > p.nfree))
             for (_, fs) in p.summands]
    n = length(slots)
    return (avg_inds = sum(slots) / n, avg_dummies = sum(dums) / n,
            min_inds = minimum(slots), max_inds = maximum(slots))
end

println("case,summands,prodlen,sym,rep,status,zero,simplify_ok,avg_indices,avg_dummies,min_indices,max_indices,min_us,median_us,mean_us,sd_us,ci95_us,allocs,alloc_MB")
const _T0 = time()

for (pi, p) in enumerate(PROBLEMS)
    _prog(pi - 1, length(PROBLEMS), _T0, p.tag)
    parts   = split(p.tag, "_")
    prodlen = parts[2]
    sym     = parts[3] == "sym" ? 1 : 0
    # replicate index: independent expressions at the same point, so that the error bar can be
    # taken across draws rather than across repeats of one draw
    rep     = length(parts) >= 4 ? parse(Int, parts[4][2:end]) : 1
    # measured from the problem itself, not inferred from the tag
    st      = index_stats(p)

    work() = hard_simplify(build(p))

    # One untimed pass first, so that JIT compilation is complete before anything is measured.
    status = "ok"
    try
        work()
    catch e
        status = "error:" * string(nameof(typeof(e)))
    end
    if status != "ok"
        @printf("%s,%d,%s,%d,%d,%s,0,0,%.3f,%.3f,%d,%d,NA,NA,NA,NA,NA,0,0.000
",
                p.tag, length(p.summands), prodlen, sym, rep, status,
                st.avg_inds, st.avg_dummies, st.min_inds, st.max_inds)
        @warn "case failed, skipped" p.tag status
        flush(stdout)
        continue
    end

    # premise check: the input is identically zero by construction, and a non-zero answer means
    # the simplification failed rather than that it was slow
    isz  = isZeroTens(work())
    isz || @warn "did NOT reach zero -- the timing below is not a valid measurement" p.tag
    soft = isZeroTens(simplify(build(p)))       # would the cheap routine have sufficed?

    # `$work`: the closure is loop-local, and @benchmark builds its harness in Main
    bm = @benchmark $work() samples=SAMPLES evals=1 seconds=TRIAL_SECONDS
    t  = bm.times ./ 1000                       # us, as in the other scripts
    ci = 1.96 * std(t) / sqrt(length(t))

    @printf("%s,%d,%s,%d,%d,%s,%d,%d,%.3f,%.3f,%d,%d,%.3f,%.3f,%.3f,%.3f,%.3f,%d,%.3f\n",
        p.tag, length(p.summands), prodlen, sym, rep, status, isz, soft,
        st.avg_inds, st.avg_dummies, st.min_inds, st.max_inds,
        minimum(t), median(t), mean(t), std(t), ci, bm.allocs, bm.memory / 2^20)
    flush(stdout)
end
_prog(length(PROBLEMS), length(PROBLEMS), _T0, "done")


==> anc/13.6_Simplification/run_all.sh <==
#!/usr/bin/env bash
#   bash bench/run_all.sh bench/out bench/out_inds
#   nohup bash bench/run_all.sh bench/out > run_all.log 2>&1 &
#
# Output is two CSVs per system, one per family:
#
#   $RESULTS/alakazam_prods.csv       $RESULTS/alakazam_inds.csv
#   $RESULTS/cadabra_prods.csv        $RESULTS/cadabra_inds.csv        ... and so on
#   $RESULTS/redberry_cold_prods.csv  $RESULTS/redberry_cold_inds.csv
#
# The families are separated by case name (prodsize_* / indsize_*), not by which directory the
# problems came from, because a single problem directory generally holds both. Rows for one
# system are gathered across every directory given.
#
# Redberry additionally yields cold files, kept apart from its warm ones because they measure
# different things: warm is the steady state after 50 passes, cold is a first call in a fresh
# JVM. Only Redberry has the distinction. Cadabra and xAct have no comparable JIT ramp, and
# Alakazam's driver reports a single post-JIT figure.
#
# The per-run files those are built from are kept under $RESULTS/raw/ along with a log each, since
# they are what the resume logic reads and where a failure has to be diagnosed from. Nothing is
# interactive and no failure is fatal: a missing tool or a crashed system costs that one run, not
# the sweep, so leaving it going overnight yields whatever could be collected rather than nothing.
#
# Overrides, matching run_foreign.sh:
#   SYSTEMS="alakazam cadabra"    subset to run, in order
#   CADABRA=cadabra2  GROOVY="groovy -cp /path/redberry.jar"  WOLFRAM=wolframscript  JULIA=julia
#   TIMEOUT=100  MEMLIMIT_MB=8000  COLD_N=20     passed through
#   RESULTS=bench_results                        output directory
#   FORCE=1                                      redo work whose CSV already exists
#   PROJECT=/path/to/Alakazam                    Julia project; auto-detected if unset
set -u

# The sibling runners are located relative to this script, not to a presumed repository layout:
# these files get copied to the machine that has the four systems installed, and there they
# usually sit in one flat directory next to the problem directories rather than inside a checkout.
HERE=$(cd "$(dirname "$0")" && pwd)
DIRS=("$@")
[ ${#DIRS[@]} -gt 0 ] || DIRS=("$HERE/out")

RUN_FOREIGN="$HERE/run_foreign.sh"
RUN_ALAKAZAM="$HERE/run_alakazam.jl"

# Julia needs the package, which is not necessarily anywhere near these scripts. Search upward
# for a Project.toml and fall back to the ambient environment if there is none
if [ -z "${PROJECT:-}" ]; then
  p=$HERE
  while [ "$p" != / ]; do
    [ -f "$p/Project.toml" ] && { PROJECT=$p; break; }
    p=$(dirname "$p")
  done
fi

SYSTEMS=${SYSTEMS:-"alakazam cadabra redberry xact"}
RESULTS=${RESULTS:-bench_results}
JULIA=${JULIA:-julia}
CADABRA=${CADABRA:-cadabra2}
GROOVY=${GROOVY:-groovy -cp redberry-1.1.9-all-in-one.jar}
WOLFRAM=${WOLFRAM:-wolframscript}

# Declared and exported here with the same defaults run_foreign.sh uses
TIMEOUT=${TIMEOUT:-100}
MEMLIMIT_MB=${MEMLIMIT_MB:-16000}
# 0 = paired cold: the cold figure taken from the SAME JVM invocation as the warm samples, which
# the script already prints
COLD_N=${COLD_N:-0}
export CADABRA GROOVY WOLFRAM TIMEOUT MEMLIMIT_MB COLD_N

mkdir -p "$RESULTS"
RAW="$RESULTS/raw"
mkdir -p "$RAW"
SUMMARY="$RESULTS/summary.txt"

say() { printf '%s\n' "$*" | tee -a "$SUMMARY"; }

# ---------------------------------------------------------------------------------------------
# Preflight. The point of running this unattended is that you are not watching, so every reason a
# system cannot run is reported now rather than discovered hours later in an empty CSV. Only the
# first word of each override is probed: GROOVY may legitimately carry a classpath.
# ---------------------------------------------------------------------------------------------
: > "$SUMMARY"
say "run_all: started $(date '+%F %T')"
say "scripts   $HERE"
say "project   ${PROJECT:-<ambient Julia environment>}"
say "dirs      ${DIRS[*]}"
say "results   $RESULTS"
say "limits    TIMEOUT=${TIMEOUT}s  MEMLIMIT_MB=${MEMLIMIT_MB}  COLD_N=${COLD_N}"
say ""

# The runners themselves, checked before the tools. A missing runner produces exit 127 on every
# single case
MISSING=""
for sys in $SYSTEMS; do
  case "$sys" in
    alakazam) [ -f "$RUN_ALAKAZAM" ] || MISSING="$MISSING $RUN_ALAKAZAM" ;;
    cadabra|redberry|xact) [ -f "$RUN_FOREIGN" ] || MISSING="$MISSING $RUN_FOREIGN" ;;
  esac
done
if [ -n "$MISSING" ]; then
  for m in $MISSING; do say "preflight: MISSING runner $m"; done
  say ""
  say "run_all: the runner scripts must sit beside this one, in $HERE"
  exit 1
fi

RUNNABLE=""
for sys in $SYSTEMS; do
  case "$sys" in
    alakazam) bin=$JULIA ;;
    cadabra)  bin=$CADABRA ;;
    redberry) bin=$GROOVY ;;
    xact)     bin=$WOLFRAM ;;
    *) say "preflight: unknown system '$sys', skipped"; continue ;;
  esac
  # shellcheck disable=SC2086
  set -- $bin
  if command -v "$1" >/dev/null 2>&1; then
    say "preflight: $sys -> $(command -v "$1")"
    RUNNABLE="$RUNNABLE $sys"
  else
    say "preflight: $sys UNAVAILABLE ('$1' not on PATH) -- will be skipped"
  fi
done

HAVEDIR=""
for d in "${DIRS[@]}"; do
  if [ -d "$d" ]; then
    say "preflight: dir $d ($(ls "$d"/*/*.cdb "$d"/*/*.groovy "$d"/*/*.wl 2>/dev/null | wc -l) case files)"
    HAVEDIR=1
  else
    say "preflight: directory '$d' does not exist -- will be skipped"
  fi
done

# Paths are taken as given, so a wrong working directory yields a sweep that finishes in seconds
# having done nothing at all
if [ -z "$HAVEDIR" ]; then
  say ""
  say "run_all: none of the given directories exist, relative to $(pwd)"
  say "         Paths are resolved from the current directory, not from the script's."
  exit 1
fi

if [ -z "$RUNNABLE" ]; then
  say ""
  say "run_all: nothing to run, no system is available. Aborting now rather than"
  say "         leaving you with an empty results directory."
  exit 1
fi
say ""

# ---------------------------------------------------------------------------------------------
# The sweep itself.
# ---------------------------------------------------------------------------------------------

# Each runner already prints its own per-case timer to stderr. Sending that straight to a log file
# hides it from anyone watching, so it is teed: once to the log, once to this script's stderr, and
# thus into whatever run_all.log was redirected to.
#
# The `tr` matters. Those timers are written with a carriage return and no newline, so that on a
# terminal each case overwrites the last. Piped into a file that produces one unbounded line,
# which `tail -f` cannot show at all until something finally emits a newline. Translating CR to LF
# costs one line per case and makes the log followable, which is the whole point of having it.
#
# PROGRESS=0 restores the quiet behaviour if the detail is not wanted.
progress_to() {
  if [ "${PROGRESS:-1}" = 1 ]; then
    tr '\r' '\n' | tee "$1" >&2
  else
    cat > "$1"
  fi
}

NTOT=0
for d in "${DIRS[@]}"; do
  [ -d "$d" ] || continue
  for sys in $RUNNABLE; do NTOT=$((NTOT + 1)); done
done
NDONE=0

T0=$(date +%s)
for d in "${DIRS[@]}"; do
  [ -d "$d" ] || continue
  tagd=$(basename "$d")
  for sys in $RUNNABLE; do
    csv="$RAW/${tagd}_${sys}.csv"
    log="$RAW/${tagd}_${sys}.log"

    # Resume
    if [ "${FORCE:-0}" != 1 ] && [ -s "$csv" ] && [ "$(wc -l < "$csv")" -gt 1 ]; then
      say "skip  $tagd/$sys  (exists, $(( $(wc -l < "$csv") - 1 )) rows; FORCE=1 to redo)"
      continue
    fi

    NDONE=$((NDONE + 1))
    say "run   [$NDONE/$NTOT] $tagd/$sys  -> $csv"
    t1=$(date +%s)
    if [ "$sys" = alakazam ]; then
  
      hint=""
      [ "$MEMLIMIT_MB" -gt 0 ] && hint="--heap-size-hint=${MEMLIMIT_MB}M"
      proj=""
      [ -n "${PROJECT:-}" ] && proj="--project=$PROJECT"
      # shellcheck disable=SC2086
      $JULIA $hint $proj "$RUN_ALAKAZAM" "$d" > "$csv" 2> >(progress_to "$log")
    else
      # per-run LOGDIR: run_foreign.sh names failure logs "<case>.<system>.err", which collide
      # between directories whenever two of them hold a case of the same name
      LOGDIR="$RAW/${tagd}_${sys}_logs" \
        bash "$RUN_FOREIGN" "$d" "$sys" > "$csv" 2> >(progress_to "$log")
    fi
    rc=$?
    wait                                   # let the tee drain before the log is read below
    nrow=$(wc -l < "$csv"); nrow=$(( nrow > 0 ? nrow - 1 : 0 ))   # empty file is 0 rows, not -1
    say "      rc=$rc  $(( $(date +%s) - t1 ))s  ($nrow rows, log: $log)"
    # rc is reported but not acted on, except to point at the log: a system that fails on one
    # directory may still work on the next, and the whole point of an unattended run is that it
    # keeps going. 127 means the runner itself was not found, which is a setup fault, not a result.
    [ "$rc" -ne 0 ] && say "      ^ see $log$([ "$rc" = 127 ] && echo '  (127 = runner not found)')"
  done
done

# ---------------------------------------------------------------------------------------------
# Collate. One CSV per system per family, gathering that system's rows from every directory that
# contributed. Built unconditionally at the end rather than incrementally, so that a resumed run
# produces the same files as an uninterrupted one.
# ---------------------------------------------------------------------------------------------
say ""
say "collating..."
for sys in alakazam cadabra redberry xact; do
  ls "$RAW"/*_"$sys".csv >/dev/null 2>&1 || continue

  # Warm and cold are different measurements and do not belong in one file. The foreign CSVs
  # carry the phase in column 3, and Redberry is the only system that produces cold rows
  case "$sys" in
    alakazam) variants="all" ;;       # no phase column; take every row
    redberry) variants="warm cold" ;; # the only system with a cold phase
    *)        variants="warm" ;;      # Cadabra and xAct emit warm rows only
  esac

  for fam in prods inds; do
    [ "$fam" = prods ] && pat='^prodsize' || pat='^indsize'
    for v in $variants; do
      [ "$v" = cold ] && out="$RESULTS/${sys}_cold_${fam}.csv" \
                      || out="$RESULTS/${sys}_${fam}.csv"
      : > "$out"
      for raw in "$RAW"/*_"$sys".csv; do
        [ -s "$raw" ] || continue
        [ -s "$out" ] || head -1 "$raw" > "$out"      # header once, from whichever ran first
        awk -F, -v p="$pat" -v ph="$v" \
            'NR > 1 && $1 ~ p && (ph == "all" || $3 == ph)' "$raw" >> "$out"
      done
      # A header with no rows is worse than no file: it looks like a result. Drop it, and say so,
      # since an empty family usually means the problem directory never held that sweep.
      if [ "$(wc -l < "$out")" -le 1 ]; then
        rm -f "$out"
        say "  $(basename "$out"): no rows, not written"
      fi
    done
  done
done

# ---------------------------------------------------------------------------------------------
# Summary. The two CSV layouts put status and zero in different columns, so each is read with the
# offsets for its own format.
# ---------------------------------------------------------------------------------------------
say ""
say "run_all: finished $(date '+%F %T'), total $(( ($(date +%s) - T0) / 60 )) min"
say ""
printf '%-30s %6s %6s %6s\n' "csv" "rows" "ok" "zero" | tee -a "$SUMMARY"
for csv in "$RESULTS"/*.csv; do
  [ -e "$csv" ] || continue
  case "$(basename "$csv")" in
    alakazam_*) sc=6; zc=7 ;;       # case,summands,prodlen,sym,rep,status,zero,...
    *)          sc=4; zc=5 ;;       # case,system,phase,status,zero,...
  esac
  awk -F, -v sc="$sc" -v zc="$zc" -v n="$(basename "$csv")" '
    NR > 1 { rows++; if ($sc == "ok") ok++; if ($zc == 1) z++ }
    END { printf("%-30s %6d %6d %6d\n", n, rows, ok, z) }' "$csv" | tee -a "$SUMMARY"
done
say ""
say "run_all: DONE"


==> anc/13.6_Simplification/run_foreign.sh <==
#!/usr/bin/env bash
#   bench/run_foreign.sh bench/out cadabra  > cadabra_bench.csv
#   bench/run_foreign.sh bench/out redberry > redberry_bench.csv
#   bench/run_foreign.sh bench/out xact     > xact_bench.csv
#
# Invocation commands are overridable, since only the Cadabra one appears in ubuntu scripts/:
#   CADABRA=cadabra2  GROOVY="groovy -cp /path/redberry.jar"  WOLFRAM=wolframscript
#
# Two phases, one row each:
#
#   warm  the measured region each script prints, after its warmup passes. This is the
#         algorithm comparison, and the phase Redberry's published figures correspond to.
#
#   cold  Redberry only. A cold sample cannot be repeated in-process so this launches a fresh JVM per sample,
##         COLD_N times, the same process loop as ubuntu scripts/cadab.sh. Each launch does one untimed pass then one
#         timed call, matching the point on the warm-up curve at which the Alakazam driver takes
#         its measurement. Reading the in-process figure rather than wall-clocking the process
#         means no empty-script baseline has to be subtracted.
#
# Cadabra and xAct have no comparable JIT ramp, so they emit only a warm row.
#
# `zero` comes from each script's own self-check. A row with zero=0 is a FAILED simplification,
# not a slow one, and must be filtered out before plotting.
set -u

DIR=${1:?usage: run_foreign.sh <dir> <cadabra|redberry|xact>}
SYS=${2:?usage: run_foreign.sh <dir> <cadabra|redberry|xact>}

COLD_N=${COLD_N:-0}                  # extra fresh-JVM cold launches; 0 = paired cold only.
                                     #
                                     # Redberry's runtime varies ~33x between JVM invocations of
                                     # the IDENTICAL script (measured: 97,743 to 3,253,521 us over
                                     # ten runs, relative sd 0.99). Fixing identity hash codes with
                                     # -XX:hashCode=3 cuts it to ~4.7x but does not remove it, so
                                     # the residue is JIT and GC nondeterminism, not hash ordering.
                                     #
                                     # Consequently an unpaired cold/warm comparison is two draws
                                     # from a 33x-wide distribution and says nothing. The script
                                     # already measures cold in the SAME JVM as warm; taking that
                                     # pairs them, so the ratio is meaningful even though neither
                                     # absolute value is stable. Replicates r1..r10 then supply ten
                                     # independent JVMs per point
                                    
TIMEOUT=${TIMEOUT:-100}              # seconds per INVOCATION -- kernel startup, self-check and all
                                     # samples together, not per pass. 0 disables. A hang otherwise
                                     # stalls the whole sweep with no diagnostic, and a case slower
                                     # than this is a result in itself (status exit124). Note the
                                     # consequence: a case needing 6 s per pass exceeds it on 20
                                     # samples even though each pass is fine, so a wall of exit124
                                     # at the large end means the budget, not a hang.
MEMLIMIT_MB=${MEMLIMIT_MB:-8000}     # per-invocation memory ceiling; 0 disables. Wall-clock limits
                                     # do not prevent an OOM: a runaway kernel can exhaust the WSL
                                     # VM and take the host down before `timeout` fires, which is
                                     # why this is enforced separately and by a different mechanism
                                     # per system.
LOGDIR=${LOGDIR:-bench_logs}         # stderr of any case that produced no samples lands here
CADABRA=${CADABRA:-cadabra2}
GROOVY=${GROOVY:-groovy}
WOLFRAM=${WOLFRAM:-wolframscript}

# min/median/mean/sd/95%CI from one microsecond figure per line, ignoring any non-numeric noise
STATS='
$1 ~ /^-?[0-9]+\.?[0-9]*([eE][-+]?[0-9]+)?$/ { x[++n] = $1; sum += $1 }
END {
    if (n == 0) { printf("NA,NA,NA,NA,NA"); exit }
    mean = sum / n
    ss = 0; for (i = 1; i <= n; i++) ss += (x[i] - mean)^2
    sd = (n > 1) ? sqrt(ss/(n-1)) : 0
    ci = 1.96 * sd / sqrt(n)
    asort(x)
    med = (n % 2) ? x[(n+1)/2] : (x[n/2] + x[n/2+1])/2
    printf("%.3f,%.3f,%.3f,%.3f,%.3f", x[1], med, mean, sd, ci)
}'

mkdir -p "$LOGDIR"

# `status` distinguishes the ways a row can come back empty, which NA alone cannot:
#   ok         samples parsed
#   exit<N>    the process returned non-zero -- crash, or killed (137 = SIGKILL, usually the OOM
#              killer; 124 = hit TIMEOUT)
#   nosamples  ran and returned 0, but printed nothing countable
# Whenever it is not ok, that case's stderr is kept under $LOGDIR.
run_one() {                          # run_one <command...>; sets OUT, RC
  # Capture to a FILE, never `OUT=$(cmd)`.
  #
  # Command substitution reads the pipe until EVERY holder of its write end closes it. A grandchild
  # inherits that pipe, and wolframscript runs the real work in a child WolframKernel. So when
  # `timeout` kills wolframscript, the kernel survives still holding the pipe, and the substitution
  # blocks FOREVER: the timeout fires, the direct child dies, and the runner still never returns.
  # That is why the sweep sat on one case with no exit124 recorded, and why reap_orphans (called
  # after this function) never ran. Redirecting to a file removes the pipe, so the wait ends when
  # the direct child exits, whatever its descendants are doing.
  : > "$outf"
  if [ "$TIMEOUT" -gt 0 ]; then
    # -k: TERM first, then KILL if it is still there
    timeout -k 10 "$TIMEOUT" "$@" >"$outf" 2>"$err"; RC=$?
  else
    "$@" >"$outf" 2>"$err"; RC=$?
  fi
  OUT=$(cat "$outf")
}

# Reap orphaned worker processes after a case is killed.
case "${SYS:-}" in
  # xperm FIRST: xAct does not canonicalise inside the Wolfram kernel, it hands off to
  # xperm.linux.64-bit over MathLink. That binary is not a child of wolframscript in any way
  # `timeout` can reach, it survives the kill at 100% CPU holding ~6 GB, and it keeps the
  # runner's stdout pipe open so the shell blocks on anon_pipe_read forever.
  xact)     REAP_PAT=${REAP_PAT:-'xperm|WolframKernel|MathKernel|wolframscript|wolfram '} ;;
  redberry) REAP_PAT=${REAP_PAT:-'redberry.*jar'} ;;
  cadabra)  REAP_PAT=${REAP_PAT:-'cadabra2'} ;;
  *)        REAP_PAT=${REAP_PAT:-} ;;
esac

reap_orphans() {
  [ "${REAP:-1}" = 1 ] || return 0
  [ -n "$REAP_PAT" ] || return 0
 
  n=$(pgrep -u "$(id -u)" -fc "$REAP_PAT" 2>/dev/null | head -1)
  case "$n" in ''|*[!0-9]*) n=0 ;; esac
  if [ "$n" -gt 0 ]; then
    pkill -u "$(id -u)" -f "$REAP_PAT" 2>/dev/null
    sleep 2
    pkill -9 -u "$(id -u)" -f "$REAP_PAT" 2>/dev/null      # anything that ignored TERM
    echo "      reaped $n orphaned $SYS process(es)" >&2
  fi
  # let the licence manager notice the seat is free before the next launch
  [ "${COOLDOWN:-3}" -gt 0 ] && sleep "${COOLDOWN:-3}"
  return 0
}

# Memory is bounded by a different mechanism per system, because no single one works for all
# three. `ulimit -v` caps the address space, which suits Cadabra but breaks a JVM outright,
# HotSpot reserves a large virtual region at startup and dies if it cannot. Redberry therefore
# gets -Xmx, and xAct is bounded from inside the kernel by MemoryConstrained, since wolframscript
# runs the real work in a child kernel that an outer ulimit would not reliably cover.
CAP=()
if [ "$MEMLIMIT_MB" -gt 0 ]; then
  export JAVA_OPTS="${JAVA_OPTS:-} -Xmx${MEMLIMIT_MB}m"
  export BENCH_MEMLIMIT_MB="$MEMLIMIT_MB"
  # prefix that caps address space, used for Cadabra only. Exceeding it raises a normal
  # allocation failure inside the process, so the case dies rather than the machine.
  CAP=(bash -c "ulimit -v $((MEMLIMIT_MB * 1024)); exec \"\$@\"" _)
fi
export BENCH_TIMEOUT="$TIMEOUT"

echo "case,system,phase,status,zero,min_us,median_us,mean_us,sd_us,ci95_us"

case "$SYS" in
  cadabra)  ext=cdb;    sub=cadabra  ;;
  redberry) ext=groovy; sub=redberry ;;
  xact)     ext=wl;     sub=xact     ;;
  *) echo "unknown system: $SYS" >&2; exit 1 ;;
esac

# Cases known not to complete are recorded, never launched.
#
# Patterns live in <dir>/<system>.skip, one extended regex per line, blank lines and # ignored:
#     ^prodsize_(14|16|18)_sym
SKIP_FILE="$DIR/$sub.skip"
SKIP_RE=""
if [ -f "$SKIP_FILE" ]; then
  SKIP_RE=$(grep -vE '^\s*(#|$)' "$SKIP_FILE" | paste -sd'|' -)
  [ -n "$SKIP_RE" ] && echo "  skip pattern: $SKIP_RE" >&2
fi

# a previous aborted sweep may have left workers behind; start clean
reap_orphans >/dev/null 2>&1

NTOT=$(ls "$DIR/$sub"/*."$ext" 2>/dev/null | wc -l)
NDONE=0
SICK=0            # consecutive toolchain (licence/kernel-launch) failures
T0=$(date +%s)

for f in "$DIR/$sub"/*."$ext"; do
  [ -e "$f" ] || continue
  tag=$(basename "$f" ".$ext")
  NDONE=$((NDONE + 1))
  EL=$(( $(date +%s) - T0 ))
  ETA=$(( NDONE > 0 ? EL * (NTOT - NDONE) / NDONE : 0 ))
  # Overwriting progress only makes sense on a terminal.
  if [ -t 2 ]; then
    printf '
[%3d/%3d] %-28s %4dm elapsed, ~%4dm left    ' "$NDONE" "$NTOT" "$tag" "$((EL/60))" "$((ETA/60))" >&2
  else
    printf '[%3d/%3d] %-28s %4dm elapsed, ~%4dm left\n' "$NDONE" "$NTOT" "$tag" "$((EL/60))" "$((ETA/60))" >&2
  fi
  if [ -n "$SKIP_RE" ] && printf '%s' "$tag" | grep -qE "$SKIP_RE"; then
    echo "$tag,$SYS,warm,skipped,0,NA,NA,NA,NA,NA"
    continue
  fi

  err=$(mktemp)
  outf=$(mktemp)

  # via run_one, which is what applies TIMEOUT and reports the exit code. The invocation variables
  # are deliberately unquoted: GROOVY may carry its classpath ("groovy -cp .../redberry.jar") and
  # has to word-split into separate arguments.
  case "$SYS" in
    cadabra)
      run_one "${CAP[@]}" $CADABRA "$f"
      zero=$(grep -c 'zero: True' "$err") ;;
    redberry)
      run_one $GROOVY "$f"
      zero=$(grep -c 'zero: true' "$err") ;;
    xact)
      # Capped from outside as well as inside. 
      if [ "${XACT_ULIMIT:-1}" = 1 ]; then
        run_one "${CAP[@]}" $WOLFRAM -file "$f"
      else
        run_one $WOLFRAM -file "$f"
      fi
      zero=$(printf '%s\n' "$OUT" | grep -c 'zero: True') ;;
  esac
  out=$OUT

  if [ "$SYS" = xact ]; then
    # the .wl script prints its own statistics rather than per-sample timings
    stats=$(printf '%s\n' "$out" | awk '
      /^min/    {mn=$2} /^median/ {md=$2} /^mean/ {mu=$2}
      /^sd/     {sd=$2} /^95% CI/ {ci=$3}
      END { if (mn == "") printf("NA,NA,NA,NA,NA");
            else printf("%s,%s,%s,%s,%s", mn, md, mu, sd, ci) }')
  else
    stats=$(printf '%s\n' "$out" | gawk "$STATS")
  fi

  nsamp=$(printf '%s
' "$out" | grep -cE '^-?[0-9]+\.?[0-9]*([eE][-+]?[0-9]+)?$')
  if [ "$RC" -ne 0 ]; then
    status="exit$RC"
  elif [ "$nsamp" -eq 0 ] && [ "$SYS" != xact ]; then
    status="nosamples"
  else
    status="ok"
  fi
  # anything that did not exit cleanly may have left a worker behind
  [ "$status" = ok ] || reap_orphans

  if [ "$status" != ok ]; then
    cp "$err" "$LOGDIR/$tag.$SYS.err" 2>/dev/null
    printf '%s
' "$out" > "$LOGDIR/$tag.$SYS.out" 2>/dev/null
    echo "  $tag: $status (stderr in $LOGDIR/$tag.$SYS.err)" >&2
  fi

  # Toolchain health.
  if grep -qE 'license error|setsid: invalid option|Cannot start kernel' "$err" 2>/dev/null; then
    SICK=$((SICK + 1))
  else
    SICK=0
  fi
  if [ "$SICK" -ge "${SICK_LIMIT:-3}" ]; then
    echo "" >&2
    echo "  ABORTING: $SICK consecutive toolchain failures (licence/kernel launch)." >&2
    echo "  These are environment faults, not results -- every later case would fail the same" >&2
    echo "  way. Restart the licence manager or the shell, then rerun; SICK_LIMIT=0 disables." >&2
    echo "$tag,$SYS,warm,toolchain,0,NA,NA,NA,NA,NA"
    rm -f "$err" "$outf"
    exit 2
  fi

  echo "$tag,$SYS,warm,$status,$([ "$zero" -gt 0 ] && echo 1 || echo 0),$stats"

  # Paired cold: the `cold:` figure the script printed during THIS invocation, so it shares the
  # JVM with the warm samples above. One value, so no
  # spread of its own; the spread across replicates is the meaningful one.
  if [ "$SYS" = redberry ] && [ "$COLD_N" -eq 0 ]; then
    pc=$(awk '/^cold:/ {print $2; exit}' "$err" 2>/dev/null)
    case "$pc" in
      ''|*[!0-9.]*) echo "$tag,$SYS,cold,nosamples,NA,NA,NA,NA,NA,NA" ;;
      *)            echo "$tag,$SYS,cold,$status,NA,$pc,$pc,$pc,0.000,0.000" ;;
    esac
  fi

  # cold: a fresh JVM per sample, since a cold call cannot be repeated within one process.
  #
  # This loop is the single most expensive thing in the sweep and it used to run silently, which
  # made a working run indistinguishable from a hung one
  #   * skip entirely if the warm phase did not succeed. A case whose warm run timed out is not
  #     going to yield cold samples either, and 20 launches to discover that is pure waste.
  #   * report each launch, so progress is visible.
  #   * give up after COLD_FAIL_MAX consecutive launches that produce nothing, and report however
  #     many samples were collected rather than pressing on to COLD_N.
  if [ "$SYS" = redberry ] && [ "$status" = ok ] && [ "$COLD_N" -gt 0 ]; then
    colds=$(mktemp)
    nfail=0; ngot=0
    for i in $(seq "$COLD_N"); do
      before=$(wc -l < "$colds")
      if [ "$TIMEOUT" -gt 0 ]; then
        timeout -k 10 "$TIMEOUT" $GROOVY "$f" cold 2>&1 >/dev/null | awk '/^cold:/ {print $2}' >> "$colds"
      else
        $GROOVY "$f" cold 2>&1 >/dev/null | awk '/^cold:/ {print $2}' >> "$colds"
      fi
      after=$(wc -l < "$colds")
      if [ "$after" -gt "$before" ]; then
        ngot=$((ngot + 1)); nfail=0
      else
        nfail=$((nfail + 1))
        reap_orphans >/dev/null 2>&1        # a killed launch leaves its JVM behind
      fi
      printf '      cold %2d/%2d  (%d collected)
' "$i" "$COLD_N" "$ngot" >&2
      if [ "$nfail" -ge "${COLD_FAIL_MAX:-3}" ]; then
        echo "" >&2
        echo "      giving up on cold after $nfail launches with no sample ($ngot collected)" >&2
        break
      fi
    done
    echo "" >&2
    if [ "$ngot" -gt 0 ]; then
      echo "$tag,$SYS,cold,ok,NA,$(gawk "$STATS" < "$colds")"
    else
      echo "$tag,$SYS,cold,nosamples,NA,NA,NA,NA,NA,NA"
    fi
    rm -f "$colds"
  elif [ "$SYS" = redberry ] && [ "$COLD_N" -gt 0 ]; then
    # warm failed, so the cold loop was never attempted -- recorded, not silently absent
    echo "$tag,$SYS,cold,skipped,NA,NA,NA,NA,NA,NA"
  fi

  rm -f "$err" "$outf"
done
echo >&2


==> anc/compton_spinor.jl <==
using Alakazam, Symbolics
st = IndexSet("spacetime", 4, upper)
@indices μ:ν ∈ st ; @indices a:d ∈ st ; @indices f:k ∈ st
@syms m e s1 s2   #s1 = k₁·k₃, s2 = k₂·k₃ (scalar invars)
γ(i, p=upper) = Gamma(i => p)
slash(n,i) = Tensor("k",i=>upper, "$n" => lower)*γ(i,lower)# k̸ₙ
Id = IdMatrix(spinor_indexset(st))# the spinor space tr(𝟙) runs over, not st itself
# s and u channel vertex structs, denoms (k₃+k₁)²-m² = 2s1 and (k₃-k₂)²-m² = -2s2
Γ=-im*e^2*(γ(ν)*(slash(3, a)+slash(1, b) + m*Id)*γ(μ)*(1//2) / s1 -
              γ(μ)*(slash(3, c)-slash(2, d) + m*Id)*γ(ν)*(1//2) / s2)
Γbar=im*e^2*(γ(μ,lower)*(slash(3, f)+slash(1, g)+m*Id)*γ(ν,lower)*(1//2) / s1 -
              γ(ν,lower)*(slash(3, h)-slash(2, i)+m*Id)*γ(μ,lower)*(1//2) / s2)

kernel = Trace((slash(4, j) + m * Id) * Γ * (slash(3, k) + m * Id) * Γbar)
traced = simplify(eliminate_trace(kernel))

# k₄ = k₁ + k₃ - k₂, in both index positions
onshell = replace_pattern(traced,  T"k_4^?w", T"k_1^?w" + T"k_3^?w" - T"k_2^?w")
onshell = replace_pattern(onshell, T"k_4_?w", T"k_1_?w" + T"k_3_?w" - T"k_2_?w")

# replacement rules for the scalar invariants # kₙ, wildcard index helper
kx(n, p) = Tensor("k", [DummyPatternIndex("x", st) => p], "$n" => lower)
prods = ((1,1,0), (2,2,0), (3,3,m^2),# k₁² = k₂² = 0,  k₃² = m²
       (1,3,s1), (2,3,s2), (1,2,s1-s2))# k₁·k₃ = s1, k₂·k₃ = s2, k₁·k₂ = s1-s2
rules = [(kx(x,p)*kx(y,op_pos(p)), r) for (x,y,r)∈prods for p∈(lower,upper)]
# replace momenta by the scalar invariants
for  (pat, rep) in rules
    global onshell = replace_pattern(onshell, pat, rep)
end
length(summands(onshell))==1 || error("Simplify failed.") ; 
M2=simplify(onshell)
println("¼Σ|M|²      = ", simplify(expand(first_coef(1/4*M2))))
kn = 2e^4*(s1/s2 + s2/s1 + 2m^2*(1/s1-1/s2) + m^4*(1/s1-1/s2)^2) #from PS (5.87) 
println("Our form- Klein-Nishina = ", simplify(expand(first_coef(1/4*M2) - kn)))

==> anc/ttbar2DN02.jl <==
using Alakazam, Alakazam.Lightcone
################### Setup ###################
# coordinates
x = Coordinate("x", [lightcone_indices,lightcone_indices])
θ,Θ=Coordinate("θ", lightcone_indices),Coordinate("̄θ", lightcone_indices)
θ⁺,Θ⁺=Tensor("θ",ℓ⁺=>↑,θ),Tensor("Θ",ℓ⁺=>↑,Θ)
# basic partial derivatives
∂₊₊,∂₋₋= PD("∇",x,ℓ⁺=>↓,ℓ⁺=>↓),PD("∇",x,ℓ⁻=>↓,ℓ⁻=>↓)
∂θ,∂Θ=PD("∂",θ,ℓ⁺=>↓),PD("𝛛",Θ,ℓ⁺=>↓)
@action ∂θ(θ⁺) = 1; @action ∂Θ(Θ⁺) = 1
# covariant derivatives
D,Dbar=Derivative("D",[x, θ],ℓ⁺=>↓),Derivative("̄D",[x, Θ],ℓ⁺=>↓)
@covariant D=∂θ-im//2*Θ⁺*∂₊₊;@covariant Dbar=-∂Θ+im//2*θ⁺*∂₊₊
superspace = Superspace([θ⁺, Θ⁺], [D, Dbar])
# generate the superfields
sf(n,inds)=generate_superfield_naive(n,inds,superspace,x)
S,T=sf("𝒮", [ℓ⁺=>↓,ℓ⁺=>↓]),sf("𝒯", [(ℓ⁻ => ↓) for _ in 1:4])
W,Wb = sf("𝒲", [ℓ⁻=>↓]),sf("̄𝒲", [ℓ⁻=>↓])
# coefficient of θᵃΘᵇ in the expansion of the superfield F
sfcoef(F,a,b)=isTensor(grassmann_coefficient(F,superspace,[a,b]))
# substitute target => value rules via our replacement pattern
apply_rules(e, rules) = foldl((a, r) -> replace_pattern(a,
    TensorTerm(r[1]), r[2]),rules; init = TensorExpression(e))

############### Defining the Problem ###############
# The constraints, each = 0, on the set F = {𝒮, 𝒯, 𝒲, ̄𝒲}
constraints = [(F)->Dbar(F[3]),(F)->D(F[4]),(F)->D(F[2])-1//2*∂₋₋(F[4]),
    (F)->Dbar(F[2])-1//2*∂₋₋(F[3]),(F)->∂₋₋(F[1])-D(F[3])+Dbar(F[4]),]
# Helper for ith constraint for each superfield at order θʲΘᵏ
expand(i,j,k)=simplify(derive(apply_rules(grassmann_coefficient(
    derive(constraints[i]([apply_rules(F, sols) 
    for F in (S, T, W, Wb)]),superspace),superspace, j, k),diffs)))

################### Solving ###################
# Brute for solve the constraints wherever a component appears
sols, diffs = Pair[], Pair[]
for F∈(S,T,W,Wb),i∈1:length(constraints),j∈0:1,k∈0:1,
    ∂∈(nothing, ∂₊₊, ∂₋₋),a ∈ 0:1,b∈0:1
        target = ∂===nothing ? sfcoef(F,a,b) : ∂(sfcoef(F,a,b))
        (comp,val)=solve_linear(expand(i, j, k), target)
        comp===nothing || push!(∂===nothing ? sols : diffs,comp=>val)
end
# simplify constraints, drop redundant ones
diffs=[r for r∈(t=>simplify(derive(apply_rules(v,sols))) 
    for (t,v)∈diffs) if !isZeroTens(simplify(r[2]-r[1]))]
# apply the constraints, then integrate over superspace
Ss, Ts, Ws, Wbs = (apply_rules(F, sols) for F ∈ (S, T, W, Wb))
𝒪 = ∫(Ts * Ss - Wbs * Ws, superspace)
O = reduce_bp_with(𝒪, diffs)   # by parts, drop total derivs

################### Display ###################
println("solved components (", length(sols), ")")
foreach(r -> println("   ", r[1], " = ", r[2]), sols)
println("relations (", length(diffs), ")")
foreach(r -> println("   ", r[1], " = ", r[2]), diffs)
println("\nconstrained superfields")
foreach((nm, F) -> println("  ", rpad(nm, 6), " = ", F),
    ("𝒮₊₊", "𝒯₋₋₋₋", "𝒲₋", "̄𝒲₋"), (Ss, Ts, Ws, Wbs))
@show 𝒪
@show O
